On the phase diagram and the singlet scalar channel in Yang-Mills-Higgs theory

Yang-Mills-Higgs theory is quite a remarkable theory in that it shows very different behaviors without phase transitions. It is dominated by the Brout-Englert-Higgs mechanism in some domain of the phase diagram, while it is essentially QCD-like in another. It is expected that albeit there is no qualitative difference, there are substantially quantitative differences throughout the spectrum. This is investigated using lattice theory for the case of the scalar singlet channel for more than a hundred different points in the phase diagram. It is found that the results deviate partly substantially from the expectations in some cases, but in others justify the picture of a weakly interacting theory - even in cases of rather strong interactions at the ultraviolet cutoff.

==> spectrum-d.c <==
{
  //Display type
  //int dt=0; //Standard everything
  int dt=1; //Benasque style
  float sysdecay=0.51; //The point from which on 0+ is considered as a scattering state in units of 1-
  float asyspre=1./(2.*3.14159)/(2.*3.14159); //Prefactor for the systematic error due to the lattice spacing
  float aerror=1;
  float lowestx=0; //Starting point of plotting
  float highestx=3.5; //Endpoint of plotting
  float maxlatticemass=3.14159/2.; //Maximum mass in lattice units still to be plotted
  cout<<"Acceptable error in x is "<<(aerror*100)<<"%"<<endl;
  gStyle->SetOptStat(0);
  gStyle->SetCanvasColor(10);
  gStyle->SetFrameFillColor(10);
  gStyle->SetFillColor(10);
  TGraphAsymmErrors *zppsg=new TGraphAsymmErrors();//Full values
  zppsg->SetMarkerStyle(24);
  zppsg->SetMarkerColor(1);
  zppsg->SetLineStyle(1);
  zppsg->SetLineColor(1);
  TGraphAsymmErrors *zppsgr=new TGraphAsymmErrors();//Shadow for reliable
  zppsgr->SetMarkerStyle(20);
  zppsgr->SetMarkerColor(1);
  zppsgr->SetLineStyle(1);
  zppsgr->SetLineColor(1);
  TGraphAsymmErrors *zppsgs=new TGraphAsymmErrors();//Shadow for systematics
  zppsgs->SetMarkerStyle(24);
  zppsgs->SetMarkerColor(1);
  zppsgs->SetLineStyle(2);
  zppsgs->SetLineColor(1);
  TGraphAsymmErrors *ommtg=new TGraphAsymmErrors();
  ommtg->SetMarkerStyle(24);
  ommtg->SetMarkerColor(1);
  ommtg->SetLineStyle(1);
  ommtg->SetLineColor(1);
  TGraphAsymmErrors *ommtgr=new TGraphAsymmErrors();
  ommtgr->SetMarkerStyle(20);
  ommtgr->SetMarkerColor(1);
  ommtgr->SetLineStyle(1);
  ommtgr->SetLineColor(1);
  TGraphAsymmErrors *ommtgs=new TGraphAsymmErrors();
  ommtgs->SetMarkerStyle(24);
  ommtgs->SetMarkerColor(1);
  ommtgs->SetLineStyle(2);
  ommtgs->SetLineColor(1);
  TGraphAsymmErrors *zmpsg=new TGraphAsymmErrors();
  zmpsg->SetMarkerStyle(24);
  zmpsg->SetMarkerColor(1);
  zmpsg->SetLineStyle(1);
  zmpsg->SetLineColor(1);
  TGraphAsymmErrors *zmpsgr=new TGraphAsymmErrors();
  zmpsgr->SetMarkerStyle(20);
  zmpsgr->SetMarkerColor(1);
  zmpsgr->SetLineStyle(1);
  zmpsgr->SetLineColor(1);
  TGraphAsymmErrors *zmpsgs=new TGraphAsymmErrors();
  zmpsgs->SetMarkerStyle(24);
  zmpsgs->SetMarkerColor(1);
  zmpsgs->SetLineStyle(2);
  zmpsgs->SetLineColor(1);
  TGraphAsymmErrors *tppsg=new TGraphAsymmErrors();
  tppsg->SetMarkerStyle(24);
  tppsg->SetMarkerColor(1);
  tppsg->SetLineStyle(1);
  tppsg->SetLineColor(1);
  TGraphAsymmErrors *tppsgr=new TGraphAsymmErrors();
  tppsgr->SetMarkerStyle(20);
  tppsgr->SetMarkerColor(1);
  tppsgr->SetLineStyle(1);
  tppsgr->SetLineColor(1);
  TGraphAsymmErrors *tppsgs=new TGraphAsymmErrors();
  tppsgs->SetMarkerStyle(24);
  tppsgs->SetMarkerColor(1);
  tppsgs->SetLineStyle(2);
  tppsgs->SetLineColor(1);
  TGraphAsymmErrors *ommsg=new TGraphAsymmErrors();
  ommsg->SetMarkerStyle(24);
  ommsg->SetMarkerColor(1);
  ommsg->SetLineStyle(1);
  ommsg->SetLineColor(1);
  TGraphAsymmErrors *ommsgr=new TGraphAsymmErrors();
  ommsgr->SetMarkerStyle(20);
  ommsgr->SetMarkerColor(1);
  ommsgr->SetLineStyle(1);
  ommsgr->SetLineColor(1);
  TGraphAsymmErrors *ommsgs=new TGraphAsymmErrors();
  ommsgs->SetMarkerStyle(24);
  ommsgs->SetMarkerColor(1);
  ommsgs->SetLineStyle(2);
  ommsgs->SetLineColor(1);
  TGraphAsymmErrors *zpptg=new TGraphAsymmErrors();
  zpptg->SetMarkerStyle(24);
  zpptg->SetMarkerColor(1);
  zpptg->SetLineStyle(1);
  zpptg->SetLineColor(1);
  TGraphAsymmErrors *zpptgr=new TGraphAsymmErrors();
  zpptgr->SetMarkerStyle(20);
  zpptgr->SetMarkerColor(1);
  zpptgr->SetLineStyle(1);
  zpptgr->SetLineColor(1);
  TGraphAsymmErrors *zpptgs=new TGraphAsymmErrors();
  zpptgs->SetMarkerStyle(24);
  zpptgs->SetMarkerColor(1);
  zpptgs->SetLineStyle(2);
  zpptgs->SetLineColor(1);
  TGraphAsymmErrors *zppssg=new TGraphAsymmErrors();
  zppssg->SetMarkerStyle(24);
  zppssg->SetMarkerColor(1);
  zppssg->SetLineStyle(1);
  zppssg->SetLineColor(1);
  TGraphAsymmErrors *zppssgr=new TGraphAsymmErrors();
  zppssgr->SetMarkerStyle(20);
  zppssgr->SetMarkerColor(1);
  zppssgr->SetLineStyle(1);
  zppssgr->SetLineColor(1);
  TGraphAsymmErrors *zppssgs=new TGraphAsymmErrors();
  zppssgs->SetMarkerStyle(24);
  zppssgs->SetMarkerColor(1);
  zppssgs->SetLineStyle(2);
  zppssgs->SetLineColor(1);
  TGraphAsymmErrors *ommtsg=new TGraphAsymmErrors();
  ommtsg->SetMarkerStyle(24);
  ommtsg->SetMarkerColor(1);
  ommtsg->SetLineStyle(1);
  ommtsg->SetLineColor(1);
  TGraphAsymmErrors *ommtsgr=new TGraphAsymmErrors();
  ommtsgr->SetMarkerStyle(20);
  ommtsgr->SetMarkerColor(1);
  ommtsgr->SetLineStyle(1);
  ommtsgr->SetLineColor(1);
  TGraphAsymmErrors *ommtsgs=new TGraphAsymmErrors();
  ommtsgs->SetMarkerStyle(24);
  ommtsgs->SetMarkerColor(1);
  ommtsgs->SetLineStyle(2);
  ommtsgs->SetLineColor(1);
  TGraphAsymmErrors *zppssg2=new TGraphAsymmErrors();
  zppssg2->SetMarkerStyle(24);
  zppssg2->SetMarkerColor(1);
  zppssg2->SetLineStyle(1);
  zppssg2->SetLineColor(1);
  TGraphAsymmErrors *zppssg2r=new TGraphAsymmErrors();
  zppssg2r->SetMarkerStyle(20);
  zppssg2r->SetMarkerColor(1);
  zppssg2r->SetLineStyle(1);
  zppssg2r->SetLineColor(1);
  TGraphAsymmErrors *zppssg2s=new TGraphAsymmErrors();
  zppssg2s->SetMarkerStyle(24);
  zppssg2s->SetMarkerColor(1);
  zppssg2s->SetLineStyle(2);
  zppssg2s->SetLineColor(1);
  TGraphAsymmErrors *ommtsg2=new TGraphAsymmErrors();
  ommtsg2->SetMarkerStyle(24);
  ommtsg2->SetMarkerColor(1);
  ommtsg2->SetLineStyle(1);
  ommtsg2->SetLineColor(1);
  TGraphAsymmErrors *ommtsg2r=new TGraphAsymmErrors();
  ommtsg2r->SetMarkerStyle(20);
  ommtsg2r->SetMarkerColor(1);
  ommtsg2r->SetLineStyle(1);
  ommtsg2r->SetLineColor(1);
  TGraphAsymmErrors *ommtsg2s=new TGraphAsymmErrors();
  ommtsg2s->SetMarkerStyle(24);
  ommtsg2s->SetMarkerColor(1);
  ommtsg2s->SetLineStyle(2);
  ommtsg2s->SetLineColor(1);
  //Set negative when no measurement is possible
  int nsys=118;
  float nheavy=0.5/33.; //Divided by number of heavy states+2
  float xsetv[nsys]={0,//2.5663-0.125-0 (3.04)
		    0,//2.4882-0.125-0 (2.83)
		    0,//2.3724-0.125-0 (2.79)
		    0,//2.4492-0.2939-1.036 (2.55)
		    0,//2.7984-0.2895-1.317 (2.334)
		    0,//4.223-0.2249-0.9762 (2.32)
		    0,//2.5331-0.2860-1.121 (2.27)
		    0,//2.221-0.125-0 (2.26)
		    0,//2.2651-0.125-0 (2.21)
		    0,//2.4245-0.125-0 (2.12)
		    0,//2.241-0.125-0 (2.10)
		    0,//2.4728-0.2939-1.088 (1.92)
		    0,//2.4728-0.2792-1.036 (1.90)
		    0,//2.201-0.125-0 (1.88)
		    0,//2.3296-0.125-0 (1.86)
		    0,//2.181-0.125-0 (1.8004)
		    0,//2.3095-0.2668-0.5254 (1.8001)
		    0,//2.3050-0.2857-1.455 (1.79)
		    0,//2.6-0.2808-1.02 (1.697)
		    0,//2.6434-0.2905-1.398 (1.583)
		    0,//2.7622-0.2914-1.353 (1.56)
		    0,//4-0.25-1 (1.52)
		    0,//2.3637-0.2939-1.293 (1.48)
		    0,//2.7984-0.2836-1.317 (1.45)
		    0,//2.3346-0.2590-0.4979 (1.44)
		    0,//2.1712-0.2889-0.7224 (1.41)
		    0,//2.0-0.25-0 (1.33)
		    0,//3-0.315-5 (1.22)
		    0,//2.2171-0.3182-1.046 (1.21)
		    0,//4-0.315-1.05 (1.09)
		    0,//2.8739-0.2919-1.551 (1.11)
		    0,//2.2060-0.30837-0.9983 (1.01)
		    0,//2.2943-0.125-0 (1.00)
		    0,//2.5008-0.2829-1.015 (0.976)
		    0,//2.2975-0.3254-1.371 (0.972)
		    0,//2.7665-0.2954-1.317 (0.947)
		    0,//2.7824-0.2954-1.317 (0.941)
		    0,//2.7987-0.2953-1.320 (0.923)
		    0,//2.7984-0.3013-1.317 (0.9203)
		    0,//3.501-0.2992-1.145 (0.858)
		    0,//4-0.3-0.95 (0.827)
		    0,//2.2667-0.3141-1.043 (0.750)
		    0,//2.3862-0.3174-1.169 (0.747)
		    0,//2.2847-0.3152-1.098 (0.728)
		    0,//2.4728-0.2939-1.036 (0.712)
		    0,//2.8518-0.2862-1.334 (0.705)
		    0,//4-0.3-1 (0.684)
		    0,//2.8518-0.2981-1.387 (0.676)
		    0,//2.7984-0.2954-1.317 (0.663)
		    0,//2.3-0.31-1 (0.662)
		    0,//2.8303-0.2954-1.317 (0.659)
		    0,//2.2945-0.3191-1.143 (0.658)
		    0,//2.3-0.32-1.1 (0.648)
		    0,//4-0.4-2 (0.624)
		    0,//2.6-0.2925-1.061 (0.6238)
		    0,//2.3579-0.3208-1.010 (0.6235)
		    0,//2.2674-0.3157-0.9920 (0.6150)
		    0,//2.2696-0.3195-1.034 (0.6147)
		    0,//2.3634-0.3223-1.066 (0.6145)
		    0,//2.3827-0.3017-1.018 (0.60753)
		    0,//2.25-0.32-1 (0.60791)
		    0,//2.2664-0.3163-0.9745 (0.603)
		    0,//2.4526-0.3161-1.313 (0.601)
		    0,//4.2-0.3-1 (0.599)
		    0,//2.8144-0.2954-1.317 (0.5968)
		    0,//2.4728-0.2939-0.9842 (0.594)
		    0,//2.2837-0.3248-1.120 (0.592)
		    0,//2.3107-0.3183-1.048 (0.585)
		    0,//3.8515-0.2771-2.708 (0.583)
		    0,//2.7984-0.2954-1.370 (0.581)
		    0,//2.4964-0.2939-1.036 (0.570)
		    0,//2.303-0.3168-0.99 (0.550)
		    0,//2.6-0.2925-0.9792 (0.5496)
		    0,//2.2655-0.3220-0.9811 (0.5486)
		    0,//2.2786-0.3224-0.9801 (0.5381)
		    0,//2.8518-0.3100-1.334 (0.5380)
		    0,//2.3827-0.3176-0.9671 (0.537)
		    0,//2.6-0.3042-1.02 (0.5325)
		    0,//2.3023-0.3211-1.020 (0.5315)
		    0,//2.3146-0.3201-1.071 (0.529)
		    0,//2.2846-0.3224-0.9755 (0.524)
		    0,//2.263-0.3245-0.9179 (0.520)
		    0,//2.55-0.295-1.04 (0.519)
		    0,//2.3-0.31-1 (0.517)
		    0,//2.292-0.3269-1.042 (0.516)
		    0,//2.624-0.2925-1.02 (0.5150)
		    0,//2.2916-0.3220-0.9560 (0.513)
		    31.*nheavy,//2.3-0.33-1 (n-0.407/0.493)
		    30.*nheavy,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    29.*nheavy,//2.3-0.32-0.9 (n-0.400/0.504)
		    28.*nheavy,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    27.*nheavy,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    26.*nheavy,//2.35-0.32-1 (n-0.486/0.504)
		    25.*nheavy,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    24.*nheavy,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    23.*nheavy,//2.3636-0.3176-1.018 (n-482/0.490)
		    22.*nheavy,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    21.*nheavy,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    20.*nheavy,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    19.*nheavy,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    18.*nheavy,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    17.*nheavy,//3.898-0.4689-3.859 (n-0.218/0.316)
		    16.*nheavy,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    15.*nheavy,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    14.*nheavy,//2.31-0.313-1 (n-0.252/0.455)
		    13.*nheavy,//4-0.315-1 (n-0.229/0.412)
		    12.*nheavy,//3.8-0.3-1 (n-0.254/0.350)
		    11.*nheavy,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    10.*nheavy,//2.7-0.2939-1.05 (n-0.487/0.505)
		    9.*nheavy,//2.6-0.2925-1.02 (n-473/0.478)
		    8.*nheavy,//3.2-0.315-1.6 (n-0.308/0.436)
		    7.*nheavy,//2.576-0.2925-1.02 (n-488/0.505)
		    6.*nheavy,//2.8518-0.2981-1.281 (n-407/475)
		    5.*nheavy,//4-0.285-1 (n-0.392/0.469)
		    4.*nheavy,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    3.*nheavy,//2.8177-0.2981-1.334 (n-0.406/461)
		    2.*nheavy,//2.7984-0.2954-1.264 (n-0.413/421)
		    nheavy//2.7984-0.2954-1.291 (n-0.467/0.490)
		   };
  float zpps[nsys]={0.7070,//2.5663-0.125-0 (3.04)
		    0.8838,//2.4882-0.125-0 (2.83)
		    1.002,//2.3724-0.125-0 (2.79)
		    0.1109,//2.4492-0.2939-1.036 (2.55)
		    0.3188,//2.7984-0.2895-1.317 (2.334)
		    0.9489,//4.223-0.2249-0.9762 (2.32)
		    0.5540,//2.5331-0.2860-1.121 (2.27)
		    1.438,//2.221-0.125-0 (2.26)
		    1.109,//2.2651-0.125-0 (2.21)
		    1.062,//2.4245-0.125-0 (2.12)
		    1.403,//2.241-0.125-0 (2.10)
		    0.2470,//2.4728-0.2939-1.088 (1.92)
		    0.4687,//2.4728-0.2792-1.036 (1.90)
		    1.54,//2.201-0.125-0 (1.88)
		    1.207,//2.3296-0.125-0 (1.86)
		    1.583,//2.181-0.125-0 (1.8004)
		    0.4733,//2.3095-0.2668-0.5254 (1.8001)
		    1.17,//2.3050-0.2857-1.455 (1.79)
		    0.7318,//2.6-0.2808-1.02 (1.697)
		    0.7542,//2.6434-0.2905-1.398 (1.583)
		    0.4759,//2.7622-0.2914-1.353 (1.56)
		    0.9834,//4-0.25-1 (1.52)
		    1.083,//2.3637-0.2939-1.293 (1.48)
		    0.8492,//2.7984-0.2836-1.317 (1.45)
		    0.8352,//2.3346-0.2590-0.4979 (1.44)
		    1.219,//2.1712-0.2889-0.7224 (1.41)
		    0.7495,//2.0-0.25-0 (1.33)
		    1.147,//3-0.315-5 (1.22)
		    0.4701,//2.2171-0.3182-1.046 (1.21)
		    0.2646,//4-0.315-1.05 (1.09)
		    0.6851,//2.8739-0.2919-1.551 (1.11)
		    0.9258,//2.2060-0.30837-0.9983 (1.01)
		    1.295,//2.2943-0.125-0 (1.00)
		    0.9223,//2.5008-0.2829-1.015 (0.976)
		    0.4847,//2.2975-0.3254-1.371 (0.972)
		    0.2162,//2.7665-0.2954-1.317 (0.947)
		    0.2267,//2.7824-0.2954-1.317 (0.941)
		    0.2266,//2.7987-0.2953-1.320 (0.923)
		    0.3086,//2.7984-0.3013-1.317 (0.9203)
		    0.3581,//3.501-0.2992-1.145 (0.858)
		    0.4003,//4-0.3-0.95 (0.827)
		    0.6684,//2.2667-0.3141-1.043 (0.750)
		    0.6072,//2.3862-0.3174-1.169 (0.747)
		    0.6747,//2.2847-0.3152-1.098 (0.728)
		    0.4111,//2.4728-0.2939-1.036 (0.712) 
		    0.7385,//2.8518-0.2862-1.334 (0.705)
		    0.4609,//4-0.3-1 (0.684)
		    0.3380,//2.8518-0.2981-1.387 (0.676)
		    0.3275,//2.7984-0.2954-1.317 (0.663)
		    0.7165,//2.3-0.31-1 (0.662)
		    0.3370,//2.8303-0.2954-1.317 (0.659)
		    0.7580,//2.2945-0.3191-1.143 (0.658)
		    0.7970,//2.3-0.32-1.1 (0.648)
		    0.7249,//4-0.4-2 (0.624)
		    0.4606,//2.6-0.2925-1.061 (0.6238)
		    0.8637,//2.3579-0.3208-1.010 (0.6235)
		    0.8484,//2.2674-0.3157-0.9920 (0.6150)
		    0.8895,//2.2696-0.3195-1.034 (0.6147)
		    0.8679,//2.3634-0.3223-1.066 (0.6145)
		    0.6352,//2.3827-0.3017-1.018 (0.60753)
		    0.9327,//2.25-0.32-1 (0.60791)
		    0.9164,//2.2664-0.3163-0.9745 (0.603)
		    0.6704,//2.4526-0.3161-1.313 (0.601)
		    0.5159,//4.2-0.3-1 (0.599)
		    0.3552,//2.8144-0.2954-1.317 (0.5968)
		    0.5580,//2.4728-0.2939-0.9842 (0.594)
		    0.9257,//2.2837-0.3248-1.120 (0.592)
		    0.8899,//2.3107-0.3183-1.048 (0.585)
		    0.6232,//3.8515-0.2771-2.708 (0.583)
		    0.3283,//2.7984-0.2954-1.370 (0.581)
		    0.5057,//2.4964-0.2939-1.036 (0.570)
		    0.9788,//2.303-0.3168-0.99 (0.550)
		    0.5913,//2.6-0.2925-0.9792 (0.5496)
		    1.056,//2.2655-0.3220-0.9811 (0.5486)
		    1.071,//2.2786-0.3224-0.9801 (0.5381)
		    0.6288,//2.8518-0.3100-1.334 (0.5380)
		    1,//2.3827-0.3176-0.9671 (0.537)
		    0.6932,//2.6-0.3042-1.02 (0.5325)
		    1.041,//2.3023-0.3211-1.020 (0.5315)
		    0.9827,//2.3146-0.3201-1.071 (0.529)
		    1.104,//2.2846-0.3224-0.9755 (0.524)
		    1.181,//2.263-0.3245-0.9179 (0.520)
		    0.6221,//2.55-0.295-1.04 (0.519)
		    1.050,//2.3-0.31-1 (0.517)
		    1.118,//2.292-0.3269-1.042 (0.516)
		    0.5726,//2.624-0.2925-1.02 (0.5150)
		    1.105,//2.2916-0.3220-0.9560 (0.513)
		    1.225,//2.3-0.33-1 (n-0.407/0.493)
		    1.340,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    1.166,//2.3-0.32-0.9 (n-0.400/0.504)
		    1.169,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    1.125,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    1.074,//2.35-0.32-1 (n-0.486/0.504)
		    1.151,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    1.1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    1.061,//2.3636-0.3176-1.018 (n-482/0.490)
		    1.080,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    1.102,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    1.058,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    0.9925,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    1.032,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    1.55,//3.898-0.4689-3.859 (n-0.218/0.316)
		    0.9305,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    0.8649,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    0.8810,//2.31-0.313-1 (n-0.252/0.455)
		    0.9,//4-0.315-1 (n-0.229/0.412)
		    0.9384,//3.8-0.3-1 (n-0.254/0.350)
		    0.7153,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    0.6157,//2.7-0.2939-1.05 (n-0.487/0.505)
		    0.6452,//2.6-0.2925-1.02 (n-473/0.478)
		    0.6927,//3.2-0.315-1.6 (n-0.308/0.436)
		    0.5712,//2.576-0.2925-1.02 (n-488/0.505)
		    0.5657,//2.8518-0.2981-1.281 (n-407/475)
		    0.55,//4-0.285-1 (n-0.392/0.469)
		    0.4940,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    0.5140,//2.8177-0.2981-1.334 (n-0.406/461)
		    0.5504,//2.7984-0.2954-1.264 (n-0.413/421)
		    0.4661//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zppsp[nsys]={0.7981,//2.5663-0.125-0 (3.04)
		     0.9261,//2.4882-0.125-0 (2.83)
		     1.107,//2.3724-0.125-0 (2.79)
		     0.1144,//2.4492-0.2939-1.036 (2.55)
		     0.3499,//2.7984-0.2895-1.317 (2.334)
		     1.295,//4.223-0.2249-0.9762 (2.32)
		     0.6517,//2.5331-0.2860-1.121 (2.27)
		     1.459,//2.221-0.125-0 (2.26)
		     1.223,//2.2651-0.125-0 (2.21)
		     1.094,//2.4245-0.125-0 (2.12)
		     1.425,//2.241-0.125-0 (2.10)
		     0.2515,//2.4728-0.2939-1.088 (1.92)
		     0.49,//2.4728-0.2792-1.036 (1.90)
		     1.579,//2.201-0.125-0 (1.88)
		     1.235,//2.3296-0.125-0 (1.86)
		     1.613,//2.181-0.125-0 (1.8004)
		     0.4903,//2.3095-0.2668-0.5254 (1.8001)
		     1.225,//2.3050-0.2857-1.455 (1.79)
		     0.9095,//2.6-0.2808-1.02 (1.697)
		     0.7606,//2.6434-0.2905-1.398 (1.583)
		     0.4941,//2.7622-0.2914-1.353 (1.56)
		     1.254,//4-0.25-1 (1.52)
		     1.103,//2.3637-0.2939-1.293 (1.48)
		     0.8574,//2.7984-0.2836-1.317 (1.45)
		     0.8445,//2.3346-0.2590-0.4979 (1.44)
		     1.238,//2.1712-0.2889-0.7224 (1.41)
		     0.8536,//2.0-0.25-0 (1.33)
		     1.157,//3-0.315-5 (1.22)
		     0.4830,//2.2171-0.3182-1.046 (1.21)
		     0.2928,//4-0.315-1.05 (1.09)
		     0.7254,//2.8739-0.2919-1.551 (1.11)
		     0.9341,//2.2060-0.30837-0.9983 (1.01)
		     1.331,//2.2943-0.125-0 (1.00)
		     0.9455,//2.5008-0.2829-1.015 (0.976)
		     0.5631,//2.2975-0.3254-1.371 (0.972)
		     0.2676,//2.7665-0.2954-1.317 (0.947)
		     0.3047,//2.7824-0.2954-1.317 (0.941)
		     0.2674,//2.7987-0.2953-1.320 (0.923)
		     0.4064,//2.7984-0.3013-1.317 (0.9203)
		     0.4889,//3.501-0.2992-1.145 (0.858)
		     0.5104,//4-0.3-0.95 (0.827)
		     0.6760,//2.2667-0.3141-1.043 (0.750)
		     0.8023,//2.3862-0.3174-1.169 (0.747)
		     0.6784,//2.2847-0.3152-1.098 (0.728)
		     0.4180,//2.4728-0.2939-1.036 (0.712) 
		     0.7918,//2.8518-0.2862-1.334 (0.705)
		     0.5574,//4-0.3-1 (0.684)
		     0.4032,//2.8518-0.2981-1.387 (0.676)
		     0.3512,//2.7984-0.2954-1.317 (0.663)
		     0.7387,//2.3-0.31-1 (0.662)
		     0.3391,//2.8303-0.2954-1.317 (0.659)
		     0.7893,//2.2945-0.3191-1.143 (0.658)
		     0.9032,//2.3-0.32-1.1 (0.648)
		     0.7529,//4-0.4-2 (0.624)
		     0.5494,//2.6-0.2925-1.061 (0.6238)
		     0.9068,//2.3579-0.3208-1.010 (0.6235)
		     0.8626,//2.2674-0.3157-0.9920 (0.6150)
		     0.9382,//2.2696-0.3195-1.034 (0.6147)
		     1.006,//2.3634-0.3223-1.066 (0.6145)
		     0.6443,//2.3827-0.3017-1.018 (0.60753)
		     0.9380,//2.25-0.32-1 (0.60791)
		     0.9221,//2.2664-0.3163-0.9745 (0.603)
		     0.7136,//2.4526-0.3161-1.313 (0.601)
		     0.53,//4.2-0.3-1 (0.599)
		     0.3842,//2.8144-0.2954-1.317 (0.5968)
		     0.5776,//2.4728-0.2939-0.9842 (0.594)
		     0.9634,//2.2837-0.3248-1.120 (0.592)
		     0.9952,//2.3107-0.3183-1.048 (0.585)
		     0.7360,//3.8515-0.2771-2.708 (0.583)
		     0.3437,//2.7984-0.2954-1.370 (0.581)
		     0.5174,//2.4964-0.2939-1.036 (0.570)
		     0.9839,//2.303-0.3168-0.99 (0.550)
		     0.6469,//2.6-0.2925-0.9792 (0.5496)
		     1.064,//2.2655-0.3220-0.9811 (0.5486)
		     1.077,//2.2786-0.3224-0.9801 (0.5381)
		     0.6862,//2.8518-0.3100-1.334 (0.5380)
		     1.15,//2.3827-0.3176-0.9671 (0.537)
		     0.7696,//2.6-0.3042-1.02 (0.5325)
		     1.046,//2.3023-0.3211-1.020 (0.5315)
		     0.987,//2.3146-0.3201-1.071 (0.529)
		     1.109,//2.2846-0.3224-0.9755 (0.524)
		     1.185,//2.263-0.3245-0.9179 (0.520)
		     0.6400,//2.55-0.295-1.04 (0.519)
		     1.057,//2.3-0.31-1 (0.517)
		     1.123,//2.292-0.3269-1.042 (0.516)
		     0.6084,//2.624-0.2925-1.02 (0.5150)
		     1.2,//2.2916-0.3220-0.9560 (0.513)
		     1.231,//2.3-0.33-1 (n-0.407/0.493)
		     1.352,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.171,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.339,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.132,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.173,//2.35-0.32-1 (n-0.486/0.504)
		     1.163,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.2,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.111,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.065,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.052,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.069,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.083,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.038,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     1.6,//3.898-0.4689-3.859 (n-0.218/0.316)
		     0.9388,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.9190,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.8866,//2.31-0.313-1 (n-0.252/0.455)
		     1,//4-0.315-1 (n-0.229/0.412)
		     0.9645,//3.8-0.3-1 (n-0.254/0.350)
		     0.7314,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.6868,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.6521,//2.6-0.2925-1.02 (n-473/0.478)
		     0.7200,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.6119,//2.576-0.2925-1.02 (n-488/0.505)
		     0.5952,//2.8518-0.2981-1.281 (n-407/475)
		     0.6,//4-0.285-1 (n-0.392/0.469)
		     0.5370,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.5558,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.5703,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.5153//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zppsm[nsys]={0.6750,//2.5663-0.125-0 (3.04)
		     0.8690,//2.4882-0.125-0 (2.83)
		     0.7397,//2.3724-0.125-0 (2.79)
		     0.1076,//2.4492-0.2939-1.036 (2.55)
		     0.2969,//2.7984-0.2895-1.317 (2.334)
		     0.6,//4.223-0.2249-0.9762 (2.32)
		     0.45,//2.5331-0.2860-1.121 (2.27)
		     1.420,//2.221-0.125-0 (2.26)
		     1.047,//2.2651-0.125-0 (2.21)
		     1.039,//2.4245-0.125-0 (2.12)
		     1.386,//2.241-0.125-0 (2.10)
		     0.2426,//2.4728-0.2939-1.088 (1.92)
		     0.4497,//2.4728-0.2792-1.036 (1.90)
		     1.515,//2.201-0.125-0 (1.88)
		     1.185,//2.3296-0.125-0 (1.86)
		     1.561,//2.181-0.125-0 (1.8004)
		     0.4466,//2.3095-0.2668-0.5254 (1.8001)
		     1.1,//2.3050-0.2857-1.455 (1.79)
		     0.6834,//2.6-0.2808-1.02 (1.697)
		     0.7561,//2.6434-0.2905-1.398 (1.583)
		     0.4623,//2.7622-0.2914-1.353 (1.56)
		     0.75,//4-0.25-1 (1.52)
		     1.065,//2.3637-0.2939-1.293 (1.48)
		     0.8441,//2.7984-0.2836-1.317 (1.45)
		     0.8274,//2.3346-0.2590-0.4979 (1.44)
		     0.88,//2.1712-0.2889-0.7224 (1.41)
		     0.65,//2.0-0.25-0 (1.33)
		     1.139,//3-0.315-5 (1.22)
		     0.4526,//2.2171-0.3182-1.046 (1.21)
		     0.2647,//4-0.315-1.05 (1.09)
		     0.6571,//2.8739-0.2919-1.551 (1.11)
		     0.9183,//2.2060-0.30837-0.9983 (1.01)
		     1.271,//2.2943-0.125-0 (1.00)
		     0.8966,//2.5008-0.2829-1.015 (0.976)
		     0.4622,//2.2975-0.3254-1.371 (0.972)
		     0.1936,//2.7665-0.2954-1.317 (0.947)
		     0.1833,//2.7824-0.2954-1.317 (0.941)
		     0.2097,//2.7987-0.2953-1.320 (0.923)
		     0.2894,//2.7984-0.3013-1.317 (0.9203)
		     0.3000,//3.501-0.2992-1.145 (0.858)
		     0.3685,//4-0.3-0.95 (0.827)
		     0.6554,//2.2667-0.3141-1.043 (0.750)
		     0.4568,//2.3862-0.3174-1.169 (0.747)
		     0.6694,//2.2847-0.3152-1.098 (0.728)
		     0.4036,//2.4728-0.2939-1.036 (0.712) 
		     0.7041,//2.8518-0.2862-1.334 (0.705)
		     0.3940,//4-0.3-1 (0.684)
		     0.3140,//2.8518-0.2981-1.387 (0.676)
		     0.3107,//2.7984-0.2954-1.317 (0.663)
		     0.6650,//2.3-0.31-1 (0.662)
		     0.3337,//2.8303-0.2954-1.317 (0.659)
		     0.6028,//2.2945-0.3191-1.143 (0.658)
		     0.5557,//2.3-0.32-1.1 (0.648)
		     0.6267,//4-0.4-2 (0.624)
		     0.3819,//2.6-0.2925-1.061 (0.6238)
		     0.8635,//2.3579-0.3208-1.010 (0.6235)
		     0.8366,//2.2674-0.3157-0.9920 (0.6150)
		     0.7782,//2.2696-0.3195-1.034 (0.6147)
		     0.7937,//2.3634-0.3223-1.066 (0.6145)
		     0.6275,//2.3827-0.3017-1.018 (0.60753)
		     0.85,//2.25-0.32-1 (0.60791)
		     0.9113,//2.2664-0.3163-0.9745 (0.603)
		     0.6616,//2.4526-0.3161-1.313 (0.601)
		     0.5068,//4.2-0.3-1 (0.599)
		     0.3381,//2.8144-0.2954-1.317 (0.5968)
		     0.5312,//2.4728-0.2939-0.9842 (0.594)
		     0.7359,//2.2837-0.3248-1.120 (0.592)
		     0.8353,//2.3107-0.3183-1.048 (0.585)
		     0.5574,//3.8515-0.2771-2.708 (0.583)
		     0.3132,//2.7984-0.2954-1.370 (0.581)
		     0.4786,//2.4964-0.2939-1.036 (0.570)
		     0.9742,//2.303-0.3168-0.99 (0.550)
		     0.5582,//2.6-0.2925-0.9792 (0.5496)
		     1.049,//2.2655-0.3220-0.9811 (0.5486)
		     1.066,//2.2786-0.3224-0.9801 (0.5381)
		     0.6099,//2.8518-0.3100-1.334 (0.5380)
		     0.85,//2.3827-0.3176-0.9671 (0.537)
		     0.6631,//2.6-0.3042-1.02 (0.5325)
		     1.037,//2.3023-0.3211-1.020 (0.5315)
		     0.9788,//2.3146-0.3201-1.071 (0.529)
		     1.090,//2.2846-0.3224-0.9755 (0.524)
		     1.176,//2.263-0.3245-0.9179 (0.520)
		     0.6021,//2.55-0.295-1.04 (0.519)
		     1.044,//2.3-0.31-1 (0.517)
		     1.113,//2.292-0.3269-1.042 (0.516)
		     0.5512,//2.624-0.2925-1.02 (0.5150)
		     0.9818,//2.2916-0.3220-0.9560 (0.513)
		     1.220,//2.3-0.33-1 (n-0.407/0.493)
		     1.331,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.161,//2.3-0.32-0.9 (n-0.400/0.504)
		     0.9771,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.119,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.032,//2.35-0.32-1 (n-0.486/0.504)
		     1.143,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.053,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.077,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.094,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     0.95,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     0.9360,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.027,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     1.5,//3.898-0.4689-3.859 (n-0.218/0.316)
		     0.85,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.8195,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.8760,//2.31-0.313-1 (n-0.252/0.455)
		     0.8,//4-0.315-1 (n-0.229/0.412)
		     0.9153,//3.8-0.3-1 (n-0.254/0.350)
		     0.6979,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.5686,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.6377,//2.6-0.2925-1.02 (n-473/0.478)
		     0.6670,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.5383,//2.576-0.2925-1.02 (n-488/0.505)
		     0.4886,//2.8518-0.2981-1.281 (n-407/475)
		     0.5,//4-0.285-1 (n-0.392/0.469)
		     0.4518,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.4813,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.5337,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.3605//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float ommt[nsys]={2.15,//2.5663-0.125-0 (3.04)
		    2.5,//2.4882-0.125-0 (2.83)
		    2.8,//2.3724-0.125-0 (2.79)
		    0.2833,//2.4492-0.2939-1.036 (2.55)
		    0.7442,//2.7984-0.2895-1.317 (2.334)
		    2.2,//4.223-0.2249-0.9762 (2.32)
		    1.256,//2.5331-0.2860-1.121 (2.27)
		    3.25,//2.221-0.125-0 (2.26)
		    2.45,//2.2651-0.125-0 (2.21)
		    2.25,//2.4245-0.125-0 (2.12)
		    2.95,//2.241-0.125-0 (2.10)
		    0.4746,//2.4728-0.2939-1.088 (1.92)
		    0.8915,//2.4728-0.2792-1.036 (1.90)
		    2.9,//2.201-0.125-0 (1.88)
		    2.25,//2.3296-0.125-0 (1.86)
		    2.85,//2.181-0.125-0 (1.8004)
		    0.8520,//2.3095-0.2668-0.5254 (1.8001)
		    2.1,//2.3050-0.2857-1.455 (1.79)
		    1.242,//2.6-0.2808-1.02 (1.697)
		    1.194,//2.6434-0.2905-1.398 (1.583)
		    0.7405,//2.7622-0.2914-1.353 (1.56)
		    1.495,//4-0.25-1 (1.52)
		    1.5,//2.3637-0.2939-1.293 (1.48)
		    1.234,//2.7984-0.2836-1.317 (1.45)
		    1.2,//2.3346-0.2590-0.4979 (1.44)
		    1.720,//2.1712-0.2889-0.7224 (1.41)
		    1,//2.0-0.25-0 (1.33)
		    1.4,//3-0.315-5 (1.22)
		    0.5690,//2.2171-0.3182-1.046 (1.21)
		    0.3144,//4-0.315-1.05 (1.09)
		    0.7585,//2.8739-0.2919-1.551 (1.11)
		    0.9314,//2.2060-0.30837-0.9983 (1.01)
		    1.3,//2.2943-0.125-0 (1.00)
		    0.9,//2.5008-0.2829-1.015 (0.976)
		    0.4711,//2.2975-0.3254-1.371 (0.972)
		    0.2047,//2.7665-0.2954-1.317 (0.947)
		    0.2134,//2.7824-0.2954-1.317 (0.941)
		    0.2092,//2.7987-0.2953-1.320 (0.923)
		    0.2840,//2.7984-0.3013-1.317 (0.9203)
		    0.3073,//3.501-0.2992-1.145 (0.858)
		    0.3311,//4-0.3-0.95 (0.827)
		    0.5010,//2.2667-0.3141-1.043 (0.750)
		    0.4533,//2.3862-0.3174-1.169 (0.747)
		    0.4913,//2.2847-0.3152-1.098 (0.728)
		    0.2925,//2.4728-0.2939-1.036 (0.712) 
		    0.5206,//2.8518-0.2862-1.334 (0.705)
		    0.3152,//4-0.3-1 (0.684)
		    0.2286,//2.8518-0.2981-1.387 (0.676)
		    0.2171,//2.7984-0.2954-1.317 (0.663)
		    0.4740,//2.3-0.31-1 (0.662)
		    0.2221,//2.8303-0.2954-1.317 (0.659)
		    0.4944,//2.2945-0.3191-1.143 (0.658)
		    0.5164,//2.3-0.32-1.1 (0.648)
		    0.4527,//4-0.4-2 (0.624)
		    0.2873,//2.6-0.2925-1.061 (0.6238)
		    0.5385,//2.3579-0.3208-1.010 (0.6235)
		    0.5218,//2.2674-0.3157-0.9920 (0.6150)
		    0.5468,//2.2696-0.3195-1.034 (0.6147)
		    0.5333,//2.3634-0.3223-1.066 (0.6145)
		    0.3859,//2.3827-0.3017-1.018 (0.60753)
		    0.5670,//2.25-0.32-1 (0.60791)
		    0.5522,//2.2664-0.3163-0.9745 (0.603)
		    0.4027,//2.4526-0.3161-1.313 (0.601)
		    0.3090,//4.2-0.3-1 (0.599)
		    0.2120,//2.8144-0.2954-1.317 (0.5968)
		    0.3315,//2.4728-0.2939-0.9842 (0.594)
		    0.5479,//2.2837-0.3248-1.120 (0.592)
		    0.5206,//2.3107-0.3183-1.048 (0.585)
		    0.3635,//3.8515-0.2771-2.708 (0.583)
		    0.1906,//2.7984-0.2954-1.370 (0.581)
		    0.2880,//2.4964-0.2939-1.036 (0.570)
		    0.5384,//2.303-0.3168-0.99 (0.550)
		    0.3250,//2.6-0.2925-0.9792 (0.5496)
		    0.5793,//2.2655-0.3220-0.9811 (0.5486)
		    0.5763,//2.2786-0.3224-0.9801 (0.5381)
		    0.3383,//2.8518-0.3100-1.334 (0.5380)
		    0.5369,//2.3827-0.3176-0.9671 (0.537)
		    0.3691,//2.6-0.3042-1.02 (0.5325)
		    0.5533,//2.3023-0.3211-1.020 (0.5315)
		    0.5201,//2.3146-0.3201-1.071 (0.529)
		    0.5780,//2.2846-0.3224-0.9755 (0.524)
		    0.6138,//2.263-0.3245-0.9179 (0.520)
		    0.3229,//2.55-0.295-1.04 (0.519)
		    0.5428,//2.3-0.31-1 (0.517)
		    0.5773,//2.292-0.3269-1.042 (0.516)
		    0.2949,//2.624-0.2925-1.02 (0.5150)
		    0.5669,//2.2916-0.3220-0.9560 (0.513)
		    0.6039,//2.3-0.33-1 (n-0.407/0.493)
		    0.5881,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    0.5871,//2.3-0.32-0.9 (n-0.400/0.504)
		    0.5476,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    0.5470,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    0.5412,//2.35-0.32-1 (n-0.486/0.504)
		    0.5378,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    0.5301,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    0.5195,//2.3636-0.3176-1.018 (n-482/0.490)
		    0.5177,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    0.5164,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    0.5022,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    0.4947,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    0.4944,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    0.4903,//3.898-0.4689-3.859 (n-0.218/0.316)
		    0.4623,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    0.4368,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    0.4009,//2.31-0.313-1 (n-0.252/0.455)
		    0.3710,//4-0.315-1 (n-0.229/0.412)
		    0.3284,//3.8-0.3-1 (n-0.254/0.350)
		    0.3245,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    0.3107,//2.7-0.2939-1.05 (n-0.487/0.505)
		    0.3081,//2.6-0.2925-1.02 (n-473/0.478)
		    0.3018,//3.2-0.315-1.6 (n-0.308/0.436)
		    0.2882,//2.576-0.2925-1.02 (n-488/0.505)
		    0.2686,//2.8518-0.2981-1.281 (n-407/475)
		    0.2577,//4-0.285-1 (n-0.392/0.469)
		    0.2487,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    0.2369,//2.8177-0.2981-1.334 (n-0.406/461)
		    0.2317,//2.7984-0.2954-1.264 (n-0.413/421)
		    0.2283//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float ommtp[nsys]={2.35,//2.5663-0.125-0 (3.04)
		     2.8,//2.4882-0.125-0 (2.83)
		     2.85,//2.3724-0.125-0 (2.79)
		     0.2865,//2.4492-0.2939-1.036 (2.55)
		     0.8215,//2.7984-0.2895-1.317 (2.334)
		     2.5,//4.223-0.2249-0.9762 (2.32)
		     1.305,//2.5331-0.2860-1.121 (2.27)
		     3.6,//2.221-0.125-0 (2.26)
		     2.75,//2.2651-0.125-0 (2.21)
		     2.55,//2.4245-0.125-0 (2.12)
		     3.65,//2.241-0.125-0 (2.10)
		     0.4943,//2.4728-0.2939-1.088 (1.92)
		     0.8917,//2.4728-0.2792-1.036 (1.90)
		     3,//2.201-0.125-0 (1.88)
		     2.95,//2.3296-0.125-0 (1.86)
		     2.95,//2.181-0.125-0 (1.8004)
		     0.9444,//2.3095-0.2668-0.5254 (1.8001)
		     2.4,//2.3050-0.2857-1.455 (1.79)
		     1.1,//2.6-0.2808-1.02 (1.697)
		     1.220,//2.6434-0.2905-1.398 (1.583)
		     0.7952,//2.7622-0.2914-1.353 (1.56)
		     1.524,//4-0.25-1 (1.52)
		     1.6,//2.3637-0.2939-1.293 (1.48)
		     1.273,//2.7984-0.2836-1.317 (1.45)
		     1.3,//2.3346-0.2590-0.4979 (1.44)
		     1.749,//2.1712-0.2889-0.7224 (1.41)
		     2.1,//2.0-0.25-0 (1.33)
		     1.5,//3-0.315-5 (1.22)
		     0.5734,//2.2171-0.3182-1.046 (1.21)
		     0.3166,//4-0.315-1.05 (1.09)
		     0.9036,//2.8739-0.2919-1.551 (1.11)
		     0.9334,//2.2060-0.30837-0.9983 (1.01)
		     2.1,//2.2943-0.125-0 (1.00)
		     1,//2.5008-0.2829-1.015 (0.976)
		     0.4770,//2.2975-0.3254-1.371 (0.972)
		     0.2065,//2.7665-0.2954-1.317 (0.947)
		     0.2151,//2.7824-0.2954-1.317 (0.941)
		     0.2108,//2.7987-0.2953-1.320 (0.923)
		     0.2871,//2.7984-0.3013-1.317 (0.9203)
		     0.3090,//3.501-0.2992-1.145 (0.858)
		     0.3342,//4-0.3-0.95 (0.827)
		     0.5114,//2.2667-0.3141-1.043 (0.750)
		     0.4606,//2.3862-0.3174-1.169 (0.747)
		     0.4940,//2.2847-0.3152-1.098 (0.728)
		     0.2945,//2.4728-0.2939-1.036 (0.712) 
		     0.6998,//2.8518-0.2862-1.334 (0.705)
		     0.3189,//4-0.3-1 (0.684)
		     0.2301,//2.8518-0.2981-1.387 (0.676)
		     0.2178,//2.7984-0.2954-1.317 (0.663)
		     0.4808,//2.3-0.31-1 (0.662)
		     0.2239,//2.8303-0.2954-1.317 (0.659)
		     0.4985,//2.2945-0.3191-1.143 (0.658)
		     0.5194,//2.3-0.32-1.1 (0.648)
		     0.4890,//4-0.4-2 (0.624)
		     0.2903,//2.6-0.2925-1.061 (0.6238)
		     0.5444,//2.3579-0.3208-1.010 (0.6235)
		     0.5315,//2.2674-0.3157-0.9920 (0.6150)
		     0.5487,//2.2696-0.3195-1.034 (0.6147)
		     0.5351,//2.3634-0.3223-1.066 (0.6145)
		     0.4035,//2.3827-0.3017-1.018 (0.60753)
		     0.5692,//2.25-0.32-1 (0.60791)
		     0.5494,//2.2664-0.3163-0.9745 (0.603)
		     0.4070,//2.4526-0.3161-1.313 (0.601)
		     0.3148,//4.2-0.3-1 (0.599)
		     0.2137,//2.8144-0.2954-1.317 (0.5968)
		     0.3356,//2.4728-0.2939-0.9842 (0.594)
		     0.5507,//2.2837-0.3248-1.120 (0.592)
		     0.5231,//2.3107-0.3183-1.048 (0.585)
		     0.5772,//3.8515-0.2771-2.708 (0.583)
		     0.1917,//2.7984-0.2954-1.370 (0.581)
		     0.2912,//2.4964-0.2939-1.036 (0.570)
		     0.5406,//2.303-0.3168-0.99 (0.550)
		     0.3299,//2.6-0.2925-0.9792 (0.5496)
		     0.5823,//2.2655-0.3220-0.9811 (0.5486)
		     0.5785,//2.2786-0.3224-0.9801 (0.5381)
		     0.3424,//2.8518-0.3100-1.334 (0.5380)
		     0.5403,//2.3827-0.3176-0.9671 (0.537)
		     0.4007,//2.6-0.3042-1.02 (0.5325)
		     0.5550,//2.3023-0.3211-1.020 (0.5315)
		     0.5242,//2.3146-0.3201-1.071 (0.529)
		     0.5800,//2.2846-0.3224-0.9755 (0.524)
		     0.6156,//2.263-0.3245-0.9179 (0.520)
		     0.3252,//2.55-0.295-1.04 (0.519)
		     0.5497,//2.3-0.31-1 (0.517)
		     0.5793,//2.292-0.3269-1.042 (0.516)
		     0.3025,//2.624-0.2925-1.02 (0.5150)
		     0.5804,//2.2916-0.3220-0.9560 (0.513)
		     0.6061,//2.3-0.33-1 (n-0.407/0.493)
		     0.5925,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     0.5895,//2.3-0.32-0.9 (n-0.400/0.504)
		     0.5503,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     0.5499,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     0.5442,//2.35-0.32-1 (n-0.486/0.504)
		     0.5409,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     0.5337,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     0.5221,//2.3636-0.3176-1.018 (n-482/0.490)
		     0.5198,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     0.5198,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     0.5116,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     0.5014,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     0.4988,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     0.4965,//3.898-0.4689-3.859 (n-0.218/0.316)
		     0.4732,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.4458,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.4726,//2.31-0.313-1 (n-0.252/0.455)
		     0.3749,//4-0.315-1 (n-0.229/0.412)
		     0.3306,//3.8-0.3-1 (n-0.254/0.350)
		     0.3281,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.3136,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.3108,//2.6-0.2925-1.02 (n-473/0.478)
		     0.3059,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.2923,//2.576-0.2925-1.02 (n-488/0.505)
		     0.2703,//2.8518-0.2981-1.281 (n-407/475)
		     0.2594,//4-0.285-1 (n-0.392/0.469)
		     0.2509,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.2390,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.2348,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.2302//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float ommtm[nsys]={1.4,//2.5663-0.125-0 (3.04)
		     2.25,//2.4882-0.125-0 (2.83)
		     2.25,//2.3724-0.125-0 (2.79)
		     0.2801,//2.4492-0.2939-1.036 (2.55)
		     0.6763,//2.7984-0.2895-1.317 (2.334)
		     1.1,//4.223-0.2249-0.9762 (2.32)
		     1.117,//2.5331-0.2860-1.121 (2.27)
		     3.05,//2.221-0.125-0 (2.26)
		     2.15,//2.2651-0.125-0 (2.21)
		     1.95,//2.4245-0.125-0 (2.12)
		     2.55,//2.241-0.125-0 (2.10)
		     0.45,//2.4728-0.2939-1.088 (1.92)
		     0.8902,//2.4728-0.2792-1.036 (1.90)
		     2.35,//2.201-0.125-0 (1.88)
		     2.15,//2.3296-0.125-0 (1.86)
		     2.55,//2.181-0.125-0 (1.8004)
		     0.7494,//2.3095-0.2668-0.5254 (1.8001)
		     1.2,//2.3050-0.2857-1.455 (1.79)
		     1.260,//2.6-0.2808-1.02 (1.697)
		     1.123,//2.6434-0.2905-1.398 (1.583)
		     0.6927,//2.7622-0.2914-1.353 (1.56)
		     0.7789,//4-0.25-1 (1.52)
		     1.3,//2.3637-0.2939-1.293 (1.48)
		     1.108,//2.7984-0.2836-1.317 (1.45)
		     1.1,//2.3346-0.2590-0.4979 (1.44)
		     1.325,//2.1712-0.2889-0.7224 (1.41)
		     0.5,//2.0-0.25-0 (1.33)
		     1.3,//3-0.315-5 (1.22)
		     0.5630,//2.2171-0.3182-1.046 (1.21)
		     0.3123,//4-0.315-1.05 (1.09)
		     0.6418,//2.8739-0.2919-1.551 (1.11)
		     0.9231,//2.2060-0.30837-0.9983 (1.01)
		     0.75,//2.2943-0.125-0 (1.00)
		     0.8,//2.5008-0.2829-1.015 (0.976)
		     0.4640,//2.2975-0.3254-1.371 (0.972)
		     0.2028,//2.7665-0.2954-1.317 (0.947)
		     0.2118,//2.7824-0.2954-1.317 (0.941)
		     0.2076,//2.7987-0.2953-1.320 (0.923)
		     0.2807,//2.7984-0.3013-1.317 (0.9203)
		     0.3054,//3.501-0.2992-1.145 (0.858)
		     0.3270,//4-0.3-0.95 (0.827)
		     0.4751,//2.2667-0.3141-1.043 (0.750)
		     0.4144,//2.3862-0.3174-1.169 (0.747)
		     0.4881,//2.2847-0.3152-1.098 (0.728)
		     0.2905,//2.4728-0.2939-1.036 (0.712) 
		     0.4199,//2.8518-0.2862-1.334 (0.705)
		     0.3104,//4-0.3-1 (0.684)
		     0.2272,//2.8518-0.2981-1.387 (0.676)
		     0.2163,//2.7984-0.2954-1.317 (0.663)
		     0.4636,//2.3-0.31-1 (0.662)
		     0.2204,//2.8303-0.2954-1.317 (0.659)
		     0.4825,//2.2945-0.3191-1.143 (0.658)
		     0.5128,//2.3-0.32-1.1 (0.648)
		     0.4001,//4-0.4-2 (0.624)
		     0.2842,//2.6-0.2925-1.061 (0.6238)
		     0.5158,//2.3579-0.3208-1.010 (0.6235)
		     0.5042,//2.2674-0.3157-0.9920 (0.6150)
		     0.5449,//2.2696-0.3195-1.034 (0.6147)
		     0.5315,//2.3634-0.3223-1.066 (0.6145)
		     0.3613,//2.3827-0.3017-1.018 (0.60753)
		     0.5648,//2.25-0.32-1 (0.60791)
		     0.5550,//2.2664-0.3163-0.9745 (0.603)
		     0.3975,//2.4526-0.3161-1.313 (0.601)
		     0.310,//4.2-0.3-1 (0.599)
		     0.2103,//2.8144-0.2954-1.317 (0.5968)
		     0.3273,//2.4728-0.2939-0.9842 (0.594)
		     0.5449,//2.2837-0.3248-1.120 (0.592)
		     0.5174,//2.3107-0.3183-1.048 (0.585)
		     0.1784,//3.8515-0.2771-2.708 (0.583)
		     0.1894,//2.7984-0.2954-1.370 (0.581)
		     0.2841,//2.4964-0.2939-1.036 (0.570)
		     0.5362,//2.303-0.3168-0.99 (0.550)
		     0.3197,//2.6-0.2925-0.9792 (0.5496)
		     0.5764,//2.2655-0.3220-0.9811 (0.5486)
		     0.5741,//2.2786-0.3224-0.9801 (0.5381)
		     0.3334,//2.8518-0.3100-1.334 (0.5380)
		     0.5333,//2.3827-0.3176-0.9671 (0.537)
		     0.3104,//2.6-0.3042-1.02 (0.5325)
		     0.5510,//2.3023-0.3211-1.020 (0.5315)
		     0.5137,//2.3146-0.3201-1.071 (0.529)
		     0.5764,//2.2846-0.3224-0.9755 (0.524)
		     0.6121,//2.263-0.3245-0.9179 (0.520)
		     0.3204,//2.55-0.295-1.04 (0.519)
		     0.5108,//2.3-0.31-1 (0.517)
		     0.5753,//2.292-0.3269-1.042 (0.516)
		     0.2867,//2.624-0.2925-1.02 (0.5150)
		     0.4917,//2.2916-0.3220-0.9560 (0.513)
		     0.6018,//2.3-0.33-1 (n-0.407/0.493)
		     0.5832,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     0.5847,//2.3-0.32-0.9 (n-0.400/0.504)
		     0.5451,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     0.5441,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     0.5383,//2.35-0.32-1 (n-0.486/0.504)
		     0.5270,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     0.5268,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     0.5169,//2.3636-0.3176-1.018 (n-482/0.490)
		     0.5163,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     0.5131,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     0.4374,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     0.4860,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     0.4865,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     0.4844,//3.898-0.4689-3.859 (n-0.218/0.316)
		     0.4390,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.4273,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.3351,//2.31-0.313-1 (n-0.252/0.455)
		     0.3590,//4-0.315-1 (n-0.229/0.412)
		     0.3262,//3.8-0.3-1 (n-0.254/0.350)
		     0.3206,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.3077,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.3052,//2.6-0.2925-1.02 (n-473/0.478)
		     0.2977,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.2840,//2.576-0.2925-1.02 (n-488/0.505)
		     0.2665,//2.8518-0.2981-1.281 (n-407/475)
		     0.2558,//4-0.285-1 (n-0.392/0.469)
		     0.2465,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.2347,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.2287,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.2264//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zmps[nsys]={1.35,//2.5663-0.125-0 (3.04)
		    1.15,//2.4882-0.125-0 (2.83)
		    1.2,//2.3724-0.125-0 (2.79)
		    0.1930,//2.4492-0.2939-1.036 (2.55)
		    1.7,//2.7984-0.2895-1.317 (2.334)
		    1.2,//4.223-0.2249-0.9762 (2.32)
		    0.6,//2.5331-0.2860-1.121 (2.27)
		    1.010,//2.221-0.125-0 (2.26)
		    1.35,//2.2651-0.125-0 (2.21)
		    0.8991,//2.4245-0.125-0 (2.12)
		    1.4,//2.241-0.125-0 (2.10)
		    0.5850,//2.4728-0.2939-1.088 (1.92)
		    0.9,//2.4728-0.2792-1.036 (1.90)
		    1.25,//2.201-0.125-0 (1.88)
		    1.1,//2.3296-0.125-0 (1.86)
		    1.55,//2.181-0.125-0 (1.8004)
		    0.4426,//2.3095-0.2668-0.5254 (1.8001)
		    1.207,//2.3050-0.2857-1.455 (1.79)
		    1.65,//2.6-0.2808-1.02 (1.697)
		    0.9,//2.6434-0.2905-1.398 (1.583)
		    -1,//2.7622-0.2914-1.353 (1.56)
		    -1,//4-0.25-1 (1.52)
		    1,//2.3637-0.2939-1.293 (1.48)
		    2.15,//2.7984-0.2836-1.317 (1.45)
		    0.8672,//2.3346-0.2590-0.4979 (1.44)
		    0.9024,//2.1712-0.2889-0.7224 (1.41)
		    1.8,//2.0-0.25-0 (1.33)
		    -1,//3-0.315-5 (1.22)
		    0.4845,//2.2171-0.3182-1.046 (1.21)
		    -1,//4-0.315-1.05 (1.09)
		    1.7,//2.8739-0.2919-1.551 (1.11)
		    -1,//2.2060-0.30837-0.9983 (1.01)
		    1.2,//2.2943-0.125-0 (1.00)
		    0.5373,//2.5008-0.2829-1.015 (0.976)
		    0.7277,//2.2975-0.3254-1.371 (0.972)
		    1.55,//2.7665-0.2954-1.317 (0.947)
		    0.75,//2.7824-0.2954-1.317 (0.941)
		    0.85,//2.7987-0.2953-1.320 (0.923)
		    0.85,//2.7984-0.3013-1.317 (0.9203)
		    1.6,//3.501-0.2992-1.145 (0.858)
		    1.85,//4-0.3-0.95 (0.827)
		    0.5678,//2.2667-0.3141-1.043 (0.750)
		    1.3,//2.3862-0.3174-1.169 (0.747)
		    0.7141,//2.2847-0.3152-1.098 (0.728)
		    0.4423,//2.4728-0.2939-1.036 (0.712) 
		    0.65,//2.8518-0.2862-1.334 (0.705)
		    1.85,//4-0.3-1 (0.684)
		    0.75,//2.8518-0.2981-1.387 (0.676)
		    1.4,//2.7984-0.2954-1.317 (0.663)
		    0.8960,//2.3-0.31-1 (0.662)
		    0.9,//2.8303-0.2954-1.317 (0.659)
		    0.9000,//2.2945-0.3191-1.143 (0.658)
		    0.6579,//2.3-0.32-1.1 (0.648)
		    -1,//4-0.4-2 (0.624)
		    0.7694,//2.6-0.2925-1.061 (0.6238)
		    1.45,//2.3579-0.3208-1.010 (0.6235)
		    1.15,//2.2674-0.3157-0.9920 (0.6150)
		    0.6533,//2.2696-0.3195-1.034 (0.6147)
		    1.25,//2.3634-0.3223-1.066 (0.6145)
		    0.9,//2.3827-0.3017-1.018 (0.60753)
		    1.05,//2.25-0.32-1 (0.60791)
		    1,//2.2664-0.3163-0.9745 (0.603)
		    0.8972,//2.4526-0.3161-1.313 (0.601)
		    -1,//4.2-0.3-1 (0.599)
		    1.25,//2.8144-0.2954-1.317 (0.5968)
		    0.55,//2.4728-0.2939-0.9842 (0.594)
		    1.233,//2.2837-0.3248-1.120 (0.592)
		    1.05,//2.3107-0.3183-1.048 (0.585)
		    -1,//3.8515-0.2771-2.708 (0.583)
		    1.35,//2.7984-0.2954-1.370 (0.581)
		    0.6359,//2.4964-0.2939-1.036 (0.570)
		    0.9,//2.303-0.3168-0.99 (0.550)
		    1.2,//2.6-0.2925-0.9792 (0.5496)
		    0.9524,//2.2655-0.3220-0.9811 (0.5486)
		    1.05,//2.2786-0.3224-0.9801 (0.5381)
		    1.95,//2.8518-0.3100-1.334 (0.5380)
		    1.1,//2.3827-0.3176-0.9671 (0.537)
		    0.65,//2.6-0.3042-1.02 (0.5325)
		    0.9,//2.3023-0.3211-1.020 (0.5315)
		    0.85,//2.3146-0.3201-1.071 (0.529)
		    1.476,//2.2846-0.3224-0.9755 (0.524)
		    1.491,//2.263-0.3245-0.9179 (0.520)
		    1.35,//2.55-0.295-1.04 (0.519)
		    -1,//2.3-0.31-1 (0.517)
		    1.172,//2.292-0.3269-1.042 (0.516)
		    1.75,//2.624-0.2925-1.02 (0.5150)
		    1.3,//2.2916-0.3220-0.9560 (0.513)
		    1.5,//2.3-0.33-1 (n-0.407/0.493)
		    1.2,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    1.457,//2.3-0.32-0.9 (n-0.400/0.504)
		    -1,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    1.55,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    0.9451,//2.35-0.32-1 (n-0.486/0.504)
		    1.45,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    2.1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    0.8096,//2.3636-0.3176-1.018 (n-482/0.490)
		    1.524,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    0.8,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    1.5,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    1.15,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    1.55,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		    1.25,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    1.5,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    1.173,//2.31-0.313-1 (n-0.252/0.455)
		    1.3,//4-0.315-1 (n-0.229/0.412)
		    1.85,//3.8-0.3-1 (n-0.254/0.350)
		    2,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    0.7,//2.7-0.2939-1.05 (n-0.487/0.505)
		    1.05,//2.6-0.2925-1.02 (n-473/0.478)
		    -1,//3.2-0.315-1.6 (n-0.308/0.436)
		    1.25,//2.576-0.2925-1.02 (n-488/0.505)
		    0.95,//2.8518-0.2981-1.281 (n-407/475)
		    -1,//4-0.285-1 (n-0.392/0.469)
		    0.55,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    1,//2.8177-0.2981-1.334 (n-0.406/461)
		    -1,//2.7984-0.2954-1.264 (n-0.413/421)
		    1.8//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zmpsp[nsys]={1.55,//2.5663-0.125-0 (3.04)
		     1.3,//2.4882-0.125-0 (2.83)
		     1.3,//2.3724-0.125-0 (2.79)
		     0.2041,//2.4492-0.2939-1.036 (2.55)
		     1.95,//2.7984-0.2895-1.317 (2.334)
		     1.55,//4.223-0.2249-0.9762 (2.32)
		     0.85,//2.5331-0.2860-1.121 (2.27)
		     1.043,//2.221-0.125-0 (2.26)
		     1.4,//2.2651-0.125-0 (2.21)
		     1.112,//2.4245-0.125-0 (2.12)
		     1.5,//2.241-0.125-0 (2.10)
		     0.6626,//2.4728-0.2939-1.088 (1.92)
		     1.2,//2.4728-0.2792-1.036 (1.90)
		     1.4,//2.201-0.125-0 (1.88)
		     1.4,//2.3296-0.125-0 (1.86)
		     1.65,//2.181-0.125-0 (1.8004)
		     0.5050,//2.3095-0.2668-0.5254 (1.8001)
		     1.344,//2.3050-0.2857-1.455 (1.79)
		     1.95,//2.6-0.2808-1.02 (1.697)
		     1.3,//2.6434-0.2905-1.398 (1.583)
		     -1,//2.7622-0.2914-1.353 (1.56)
		     -1,//4-0.25-1 (1.52)
		     1.2,//2.3637-0.2939-1.293 (1.48)
		     2.3,//2.7984-0.2836-1.317 (1.45)
		     0.9415,//2.3346-0.2590-0.4979 (1.44)
		     1.437,//2.1712-0.2889-0.7224 (1.41)
		     2,//2.0-0.25-0 (1.33)
		     -1,//3-0.315-5 (1.22)
		     0.5088,//2.2171-0.3182-1.046 (1.21)
		     -1,//4-0.315-1.05 (1.09)
		     1.95,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     1.4,//2.2943-0.125-0 (1.00)
		     1.055,//2.5008-0.2829-1.015 (0.976)
		     0.7860,//2.2975-0.3254-1.371 (0.972)
		     1.85,//2.7665-0.2954-1.317 (0.947)
		     1.05,//2.7824-0.2954-1.317 (0.941)
		     1.35,//2.7987-0.2953-1.320 (0.923)
		     1.05,//2.7984-0.3013-1.317 (0.9203)
		     1.95,//3.501-0.2992-1.145 (0.858)
		     2,//4-0.3-0.95 (0.827)
		     0.6640,//2.2667-0.3141-1.043 (0.750)
		     1.55,//2.3862-0.3174-1.169 (0.747)
		     0.7546,//2.2847-0.3152-1.098 (0.728)
		     0.5265,//2.4728-0.2939-1.036 (0.712) 
		     0.9,//2.8518-0.2862-1.334 (0.705)
		     2.3,//4-0.3-1 (0.684)
		     1.25,//2.8518-0.2981-1.387 (0.676)
		     1.6,//2.7984-0.2954-1.317 (0.663)
		     0.9660,//2.3-0.31-1 (0.662)
		     1.35,//2.8303-0.2954-1.317 (0.659)
		     0.9417,//2.2945-0.3191-1.143 (0.658)
		     0.8918,//2.3-0.32-1.1 (0.648)
		     -1,//4-0.4-2 (0.624)
		     0.9316,//2.6-0.2925-1.061 (0.6238)
		     1.65,//2.3579-0.3208-1.010 (0.6235)
		     1.25,//2.2674-0.3157-0.9920 (0.6150)
		     0.8437,//2.2696-0.3195-1.034 (0.6147)
		     1.5,//2.3634-0.3223-1.066 (0.6145)
		     1.15,//2.3827-0.3017-1.018 (0.60753)
		     1.1,//2.25-0.32-1 (0.60791)
		     1.2,//2.2664-0.3163-0.9745 (0.603)
		     1.120,//2.4526-0.3161-1.313 (0.601)
		     -1,//4.2-0.3-1 (0.599)
		     1.65,//2.8144-0.2954-1.317 (0.5968)
		     0.8,//2.4728-0.2939-0.9842 (0.594)
		     1.291,//2.2837-0.3248-1.120 (0.592)
		     1.2,//2.3107-0.3183-1.048 (0.585)
		     -1,//3.8515-0.2771-2.708 (0.583)
		     1.55,//2.7984-0.2954-1.370 (0.581)
		     0.7283,//2.4964-0.2939-1.036 (0.570)
		     1.2,//2.303-0.3168-0.99 (0.550)
		     1.45,//2.6-0.2925-0.9792 (0.5496)
		     0.9932,//2.2655-0.3220-0.9811 (0.5486)
		     1.2,//2.2786-0.3224-0.9801 (0.5381)
		     2.2,//2.8518-0.3100-1.334 (0.5380)
		     1.55,//2.3827-0.3176-0.9671 (0.537)
		     1,//2.6-0.3042-1.02 (0.5325)
		     1.05,//2.3023-0.3211-1.020 (0.5315)
		     1.15,//2.3146-0.3201-1.071 (0.529)
		     1.560,//2.2846-0.3224-0.9755 (0.524)
		     1.525,//2.263-0.3245-0.9179 (0.520)
		     1.45,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     1.199,//2.292-0.3269-1.042 (0.516)
		     2,//2.624-0.2925-1.02 (0.5150)
		     1.5,//2.2916-0.3220-0.9560 (0.513)
		     1.75,//2.3-0.33-1 (n-0.407/0.493)
		     1.95,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.511,//2.3-0.32-0.9 (n-0.400/0.504)
		     -1,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.65,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1,//2.35-0.32-1 (n-0.486/0.504)
		     1.7,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     2.45,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     0.8353,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.574,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.15,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.85,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.55,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.65,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		     1.65,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.6,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.217,//2.31-0.313-1 (n-0.252/0.455)
		     1.55,//4-0.315-1 (n-0.229/0.412)
		     1.95,//3.8-0.3-1 (n-0.254/0.350)
		     2.3,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.9,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.25,//2.6-0.2925-1.02 (n-473/0.478)
		     -1,//3.2-0.315-1.6 (n-0.308/0.436)
		     1.45,//2.576-0.2925-1.02 (n-488/0.505)
		     1.15,//2.8518-0.2981-1.281 (n-407/475)
		     -1,//4-0.285-1 (n-0.392/0.469)
		     0.85,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.3,//2.8177-0.2981-1.334 (n-0.406/461)
		     -1,//2.7984-0.2954-1.264 (n-0.413/421)
		     1.95//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zmpsm[nsys]={0.9,//2.5663-0.125-0 (3.04)
		     0.8,//2.4882-0.125-0 (2.83)
		     0.9,//2.3724-0.125-0 (2.79)
		     0.1836,//2.4492-0.2939-1.036 (2.55)
		     1.45,//2.7984-0.2895-1.317 (2.334)
		     0.55,//4.223-0.2249-0.9762 (2.32)
		     0.1,//2.5331-0.2860-1.121 (2.27)
		     0.8626,//2.221-0.125-0 (2.26)
		     1.1,//2.2651-0.125-0 (2.21)
		     0.7833,//2.4245-0.125-0 (2.12)
		     1.25,//2.241-0.125-0 (2.10)
		     0.4918,//2.4728-0.2939-1.088 (1.92)
		     0.5,//2.4728-0.2792-1.036 (1.90)
		     1.1,//2.201-0.125-0 (1.88)
		     0.9,//2.3296-0.125-0 (1.86)
		     1.25,//2.181-0.125-0 (1.8004)
		     0.4128,//2.3095-0.2668-0.5254 (1.8001)
		     0.8452,//2.3050-0.2857-1.455 (1.79)
		     1.45,//2.6-0.2808-1.02 (1.697)
		     0.5,//2.6434-0.2905-1.398 (1.583)
		     -1,//2.7622-0.2914-1.353 (1.56)
		     -1,//4-0.25-1 (1.52)
		     0.6,//2.3637-0.2939-1.293 (1.48)
		     1.85,//2.7984-0.2836-1.317 (1.45)
		     0.8071,//2.3346-0.2590-0.4979 (1.44)
		     0.7295,//2.1712-0.2889-0.7224 (1.41)
		     1.5,//2.0-0.25-0 (1.33)
		     -1,//3-0.315-5 (1.22)
		     0.4588,//2.2171-0.3182-1.046 (1.21)
		     -1,//4-0.315-1.05 (1.09)
		     0.6,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     0.95,//2.2943-0.125-0 (1.00)
		     0.2356,//2.5008-0.2829-1.015 (0.976)
		     0.6426,//2.2975-0.3254-1.371 (0.972)
		     1.35,//2.7665-0.2954-1.317 (0.947)
		     0.35,//2.7824-0.2954-1.317 (0.941)
		     0.35,//2.7987-0.2953-1.320 (0.923)
		     0.45,//2.7984-0.3013-1.317 (0.9203)
		     1.2,//3.501-0.2992-1.145 (0.858)
		     1.65,//4-0.3-0.95 (0.827)
		     0.5025,//2.2667-0.3141-1.043 (0.750)
		     1.05,//2.3862-0.3174-1.169 (0.747)
		     0.6790,//2.2847-0.3152-1.098 (0.728)
		     0.3341,//2.4728-0.2939-1.036 (0.712) 
		     0.55,//2.8518-0.2862-1.334 (0.705)
		     1.35,//4-0.3-1 (0.684)
		     0.35,//2.8518-0.2981-1.387 (0.676)
		     1.05,//2.7984-0.2954-1.317 (0.663)
		     0.8433,//2.3-0.31-1 (0.662)
		     0.4,//2.8303-0.2954-1.317 (0.659)
		     0.8138,//2.2945-0.3191-1.143 (0.658)
		     0.4,//2.3-0.32-1.1 (0.648)
		     -1,//4-0.4-2 (0.624)
		     0.6731,//2.6-0.2925-1.061 (0.6238)
		     1.1,//2.3579-0.3208-1.010 (0.6235)
		     1,//2.2674-0.3157-0.9920 (0.6150)
		     0.4819,//2.2696-0.3195-1.034 (0.6147)
		     0.95,//2.3634-0.3223-1.066 (0.6145)
		     0.65,//2.3827-0.3017-1.018 (0.60753)
		     0.85,//2.25-0.32-1 (0.60791)
		     0.65,//2.2664-0.3163-0.9745 (0.603)
		     0.7360,//2.4526-0.3161-1.313 (0.601)
		     -1,//4.2-0.3-1 (0.599)
		     0.55,//2.8144-0.2954-1.317 (0.5968)
		     0.1,//2.4728-0.2939-0.9842 (0.594)
		     1.191,//2.2837-0.3248-1.120 (0.592)
		     0.8,//2.3107-0.3183-1.048 (0.585)
		     -1,//3.8515-0.2771-2.708 (0.583)
		     0.85,//2.7984-0.2954-1.370 (0.581)
		     0.5617,//2.4964-0.2939-1.036 (0.570)
		     0.6,//2.303-0.3168-0.99 (0.550)
		     0.85,//2.6-0.2925-0.9792 (0.5496)
		     0.7524,//2.2655-0.3220-0.9811 (0.5486)
		     0.75,//2.2786-0.3224-0.9801 (0.5381)
		     1.65,//2.8518-0.3100-1.334 (0.5380)
		     0.8,//2.3827-0.3176-0.9671 (0.537)
		     0.35,//2.6-0.3042-1.02 (0.5325)
		     0.8,//2.3023-0.3211-1.020 (0.5315)
		     0.55,//2.3146-0.3201-1.071 (0.529)
		     1.05,//2.2846-0.3224-0.9755 (0.524)
		     1.458,//2.263-0.3245-0.9179 (0.520)
		     1.2,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     0.7965,//2.292-0.3269-1.042 (0.516)
		     1.45,//2.624-0.2925-1.02 (0.5150)
		     1.05,//2.2916-0.3220-0.9560 (0.513)
		     1.4,//2.3-0.33-1 (n-0.407/0.493)
		     1,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.407,//2.3-0.32-0.9 (n-0.400/0.504)
		     -1,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     0.6096,//2.35-0.32-1 (n-0.486/0.504)
		     1.1,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.75,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     0.4465,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.2,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     0.6,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     0.85,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     0.8,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.45,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		     0.85,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.131,//2.31-0.313-1 (n-0.252/0.455)
		     0.8,//4-0.315-1 (n-0.229/0.412)
		     0.7,//3.8-0.3-1 (n-0.254/0.350)
		     1.7,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.4,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.8,//2.6-0.2925-1.02 (n-473/0.478)
		     -1,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.85,//2.576-0.2925-1.02 (n-488/0.505)
		     0.65,//2.8518-0.2981-1.281 (n-407/475)
		     -1,//4-0.285-1 (n-0.392/0.469)
		     0.35,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.6,//2.8177-0.2981-1.334 (n-0.406/461)
		     -1,//2.7984-0.2954-1.264 (n-0.413/421)
		     1.55//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float tpps[nsys]={1.15,//2.5663-0.125-0 (3.04)
		    1.25,//2.4882-0.125-0 (2.83)
		    2.1,//2.3724-0.125-0 (2.79)
		    1.781,//2.4492-0.2939-1.036 (2.55)
		    1.413,//2.7984-0.2895-1.317 (2.334)
		    0.8633,//4.223-0.2249-0.9762 (2.32)
		    1.6,//2.5331-0.2860-1.121 (2.27)
		    2.45,//2.221-0.125-0 (2.26)
		    1.15,//2.2651-0.125-0 (2.21)
		    1.55,//2.4245-0.125-0 (2.12)
		    2.7,//2.241-0.125-0 (2.10)
		    1.6,//2.4728-0.2939-1.088 (1.92)
		    1.6,//2.4728-0.2792-1.036 (1.90)
		    2.85,//2.201-0.125-0 (1.88)
		    2.1,//2.3296-0.125-0 (1.86)
		    2.85,//2.181-0.125-0 (1.8004)
		    2,//2.3095-0.2668-0.5254 (1.8001)
		    1.6,//2.3050-0.2857-1.455 (1.79)
		    1.3,//2.6-0.2808-1.02 (1.697)
		    0.6332,//2.6434-0.2905-1.398 (1.583)
		    1.086,//2.7622-0.2914-1.353 (1.56)
		    1.192,//4-0.25-1 (1.52)
		    1.9,//2.3637-0.2939-1.293 (1.48)
		    1.163,//2.7984-0.2836-1.317 (1.45)
		    1.7,//2.3346-0.2590-0.4979 (1.44)
		    1.4,//2.1712-0.2889-0.7224 (1.41)
		    2.4,//2.0-0.25-0 (1.33)
		    1.081,//3-0.315-5 (1.22)
		    1.75,//2.2171-0.3182-1.046 (1.21)
		    1.062,//4-0.315-1.05 (1.09)
		    0.9260,//2.8739-0.2919-1.551 (1.11)
		    -1,//2.2060-0.30837-0.9983 (1.01)
		    1.75,//2.2943-0.125-0 (1.00)
		    1.121,//2.5008-0.2829-1.015 (0.976)
		    1.35,//2.2975-0.3254-1.371 (0.972)
		    1.7,//2.7665-0.2954-1.317 (0.947)
		    1.25,//2.7824-0.2954-1.317 (0.941)
		    1.7,//2.7987-0.2953-1.320 (0.923)
		    1.55,//2.7984-0.3013-1.317 (0.9203)
		    1.607,//3.501-0.2992-1.145 (0.858)
		    1.579,//4-0.3-0.95 (0.827)
		    1.5,//2.2667-0.3141-1.043 (0.750)
		    1.2,//2.3862-0.3174-1.169 (0.747)
		    0.7247,//2.2847-0.3152-1.098 (0.728)
		    0.6104,//2.4728-0.2939-1.036 (0.712) 
		    1.261,//2.8518-0.2862-1.334 (0.705)
		    0.3363,//4-0.3-1 (0.684)
		    0.4164,//2.8518-0.2981-1.387 (0.676)
		    0.3568,//2.7984-0.2954-1.317 (0.663)
		    1.5,//2.3-0.31-1 (0.662)
		    0.2535,//2.8303-0.2954-1.317 (0.659)
		    0.2471,//2.2945-0.3191-1.143 (0.658)
		    -1,//2.3-0.32-1.1 (0.648)
		    1.4,//4-0.4-2 (0.624)
		    0.75,//2.6-0.2925-1.061 (0.6238)
		    2.2,//2.3579-0.3208-1.010 (0.6235)
		    1.75,//2.2674-0.3157-0.9920 (0.6150)
		    1.65,//2.2696-0.3195-1.034 (0.6147)
		    1.85,//2.3634-0.3223-1.066 (0.6145)
		    1.15,//2.3827-0.3017-1.018 (0.60753)
		    1.35,//2.25-0.32-1 (0.60791)
		    0.9,//2.2664-0.3163-0.9745 (0.603)
		    1.792,//2.4526-0.3161-1.313 (0.601)
		    1.4,//4.2-0.3-1 (0.599)
		    1.541,//2.8144-0.2954-1.317 (0.5968)
		    1.213,//2.4728-0.2939-0.9842 (0.594)
		    1.1,//2.2837-0.3248-1.120 (0.592)
		    1.5,//2.3107-0.3183-1.048 (0.585)
		    0.5358,//3.8515-0.2771-2.708 (0.583)
		    1.183,//2.7984-0.2954-1.370 (0.581)
		    1.680,//2.4964-0.2939-1.036 (0.570)
		    1.95,//2.303-0.3168-0.99 (0.550)
		    0.7,//2.6-0.2925-0.9792 (0.5496)
		    1.4,//2.2655-0.3220-0.9811 (0.5486)
		    1.6,//2.2786-0.3224-0.9801 (0.5381)
		    1.45,//2.8518-0.3100-1.334 (0.5380)
		    1.95,//2.3827-0.3176-0.9671 (0.537)
		    1.5,//2.6-0.3042-1.02 (0.5325)
		    1.4,//2.3023-0.3211-1.020 (0.5315)
		    1.5,//2.3146-0.3201-1.071 (0.529)
		    2,//2.2846-0.3224-0.9755 (0.524)
		    1.75,//2.263-0.3245-0.9179 (0.520)
		    1.717,//2.55-0.295-1.04 (0.519)
		    -1,//2.3-0.31-1 (0.517)
		    1.55,//2.292-0.3269-1.042 (0.516)
		    1.7,//2.624-0.2925-1.02 (0.5150)
		    1.85,//2.2916-0.3220-0.9560 (0.513)
		    2.1,//2.3-0.33-1 (n-0.407/0.493)
		    2.05,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    2.15,//2.3-0.32-0.9 (n-0.400/0.504)
		    0.9462,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    2.25,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    2.2,//2.35-0.32-1 (n-0.486/0.504)
		    1.65,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    2.05,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    2,//2.3636-0.3176-1.018 (n-482/0.490)
		    0.8523,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    0.9,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    1.95,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    1.75,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    1.9,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    1.8,//3.898-0.4689-3.859 (n-0.218/0.316)
		    1.3,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    0.9754,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    1.4,//2.31-0.313-1 (n-0.252/0.455)
		    1.7,//4-0.315-1 (n-0.229/0.412)
		    0.5024,//3.8-0.3-1 (n-0.254/0.350)
		    1.55,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    0.3758,//2.7-0.2939-1.05 (n-0.487/0.505)
		    1.652,//2.6-0.2925-1.02 (n-473/0.478)
		    1.15,//3.2-0.315-1.6 (n-0.308/0.436)
		    1.6,//2.576-0.2925-1.02 (n-488/0.505)
		    0.95,//2.8518-0.2981-1.281 (n-407/475)
		    0.8781,//4-0.285-1 (n-0.392/0.469)
		    1.55,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    1.564,//2.8177-0.2981-1.334 (n-0.406/461)
		    1.540,//2.7984-0.2954-1.264 (n-0.413/421)
		    1.45//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float tppsp[nsys]={1.25,//2.5663-0.125-0 (3.04)
		     1.45,//2.4882-0.125-0 (2.83)
		     2.2,//2.3724-0.125-0 (2.79)
		     1.816,//2.4492-0.2939-1.036 (2.55)
		     1.434,//2.7984-0.2895-1.317 (2.334)
		     1.122,//4.223-0.2249-0.9762 (2.32)
		     1.8,//2.5331-0.2860-1.121 (2.27)
		     2.55,//2.221-0.125-0 (2.26)
		     1.35,//2.2651-0.125-0 (2.21)
		     1.6,//2.4245-0.125-0 (2.12)
		     2.85,//2.241-0.125-0 (2.10)
		     2,//2.4728-0.2939-1.088 (1.92)
		     1.7,//2.4728-0.2792-1.036 (1.90)
		     3.,//2.201-0.125-0 (1.88)
		     2.3,//2.3296-0.125-0 (1.86)
		     3,//2.181-0.125-0 (1.8004)
		     2.1,//2.3095-0.2668-0.5254 (1.8001)
		     1.7,//2.3050-0.2857-1.455 (1.79)
		     1.55,//2.6-0.2808-1.02 (1.697)
		     0.9094,//2.6434-0.2905-1.398 (1.583)
		     1.245,//2.7622-0.2914-1.353 (1.56)
		     1.244,//4-0.25-1 (1.52)
		     2,//2.3637-0.2939-1.293 (1.48)
		     1.217,//2.7984-0.2836-1.317 (1.45)
		     1.9,//2.3346-0.2590-0.4979 (1.44)
		     1.9,//2.1712-0.2889-0.7224 (1.41)
		     2.8,//2.0-0.25-0 (1.33)
		     1.128,//3-0.315-5 (1.22)
		     2.05,//2.2171-0.3182-1.046 (1.21)
		     1.064,//4-0.315-1.05 (1.09)
		     1.121,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     1.95,//2.2943-0.125-0 (1.00)
		     1.286,//2.5008-0.2829-1.015 (0.976)
		     1.45,//2.2975-0.3254-1.371 (0.972)
		     1.75,//2.7665-0.2954-1.317 (0.947)
		     1.35,//2.7824-0.2954-1.317 (0.941)
		     1.8,//2.7987-0.2953-1.320 (0.923)
		     1.65,//2.7984-0.3013-1.317 (0.9203)
		     1.631,//3.501-0.2992-1.145 (0.858)
		     1.603,//4-0.3-0.95 (0.827)
		     2.2,//2.2667-0.3141-1.043 (0.750)
		     1.4,//2.3862-0.3174-1.169 (0.747)
		     1.936,//2.2847-0.3152-1.098 (0.728)
		     0.8413,//2.4728-0.2939-1.036 (0.712) 
		     1.315,//2.8518-0.2862-1.334 (0.705)
		     0.4669,//4-0.3-1 (0.684)
		     0.5791,//2.8518-0.2981-1.387 (0.676)
		     0.4507,//2.7984-0.2954-1.317 (0.663)
		     1.7,//2.3-0.31-1 (0.662)
		     0.4104,//2.8303-0.2954-1.317 (0.659)
		     0.6872,//2.2945-0.3191-1.143 (0.658)
		     -1,//2.3-0.32-1.1 (0.648)
		     1.5,//4-0.4-2 (0.624)
		     1.3,//2.6-0.2925-1.061 (0.6238)
		     2.3,//2.3579-0.3208-1.010 (0.6235)
		     2.25,//2.2674-0.3157-0.9920 (0.6150)
		     2.05,//2.2696-0.3195-1.034 (0.6147)
		     2.05,//2.3634-0.3223-1.066 (0.6145)
		     1.25,//2.3827-0.3017-1.018 (0.60753)
		     1.55,//2.25-0.32-1 (0.60791)
		     1.25,//2.2664-0.3163-0.9745 (0.603)
		     1.839,//2.4526-0.3161-1.313 (0.601)
		     1.5,//4.2-0.3-1 (0.599)
		     1.576,//2.8144-0.2954-1.317 (0.5968)
		     1.302,//2.4728-0.2939-0.9842 (0.594)
		     1.4,//2.2837-0.3248-1.120 (0.592)
		     1.6,//2.3107-0.3183-1.048 (0.585)
		     1.300,//3.8515-0.2771-2.708 (0.583)
		     1.231,//2.7984-0.2954-1.370 (0.581)
		     1.725,//2.4964-0.2939-1.036 (0.570)
		     2.05,//2.303-0.3168-0.99 (0.550)
		     1.1,//2.6-0.2925-0.9792 (0.5496)
		     1.7,//2.2655-0.3220-0.9811 (0.5486)
		     1.7,//2.2786-0.3224-0.9801 (0.5381)
		     1.55,//2.8518-0.3100-1.334 (0.5380)
		     2,//2.3827-0.3176-0.9671 (0.537)
		     1.6,//2.6-0.3042-1.02 (0.5325)
		     2.1,//2.3023-0.3211-1.020 (0.5315)
		     1.6,//2.3146-0.3201-1.071 (0.529)
		     2.4,//2.2846-0.3224-0.9755 (0.524)
		     2.35,//2.263-0.3245-0.9179 (0.520)
		     1.749,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     1.75,//2.292-0.3269-1.042 (0.516)
		     1.75,//2.624-0.2925-1.02 (0.5150)
		     2.2,//2.2916-0.3220-0.9560 (0.513)
		     2.2,//2.3-0.33-1 (n-0.407/0.493)
		     2.15,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     2.25,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.231,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     2.35,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     2.3,//2.35-0.32-1 (n-0.486/0.504)
		     2,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     2.1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     2.05,//2.3636-0.3176-1.018 (n-482/0.490)
		     0.9305,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.1,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     2.1,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.8,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     2,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     1.9,//3.898-0.4689-3.859 (n-0.218/0.316)
		     2,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.235,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.5,//2.31-0.313-1 (n-0.252/0.455)
		     1.8,//4-0.315-1 (n-0.229/0.412)
		     0.86,//3.8-0.3-1 (n-0.254/0.350)
		     1.7,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     1.745,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.685,//2.6-0.2925-1.02 (n-473/0.478)
		     1.35,//3.2-0.315-1.6 (n-0.308/0.436)
		     1.65,//2.576-0.2925-1.02 (n-488/0.505)
		     1.35,//2.8518-0.2981-1.281 (n-407/475)
		     1.128,//4-0.285-1 (n-0.392/0.469)
		     1.6,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.597,//2.8177-0.2981-1.334 (n-0.406/461)
		     1.582,//2.7984-0.2954-1.264 (n-0.413/421)
		     1.55//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float tppsm[nsys]={1.05,//2.5663-0.125-0 (3.04)
		     0.65,//2.4882-0.125-0 (2.83)
		     1.9,//2.3724-0.125-0 (2.79)
		     1.752,//2.4492-0.2939-1.036 (2.55)
		     1.395,//2.7984-0.2895-1.317 (2.334)
		     0.7743,//4.223-0.2249-0.9762 (2.32)
		     0.85,//2.5331-0.2860-1.121 (2.27)
		     2.2,//2.221-0.125-0 (2.26)
		     0.85,//2.2651-0.125-0 (2.21)
		     1.35,//2.4245-0.125-0 (2.12)
		     2.5,//2.241-0.125-0 (2.10)
		     1.4,//2.4728-0.2939-1.088 (1.92)
		     1.5,//2.4728-0.2792-1.036 (1.90)
		     2.5,//2.201-0.125-0 (1.88)
		     1.9,//2.3296-0.125-0 (1.86)
		     2.4,//2.181-0.125-0 (1.8004)
		     1.5,//2.3095-0.2668-0.5254 (1.8001)
		     1.2,//2.3050-0.2857-1.455 (1.79)
		     0.65,//2.6-0.2808-1.02 (1.697)
		     0.5467,//2.6434-0.2905-1.398 (1.583)
		     1.051,//2.7622-0.2914-1.353 (1.56)
		     1.092,//4-0.25-1 (1.52)
		     1.3,//2.3637-0.2939-1.293 (1.48)
		     1.129,//2.7984-0.2836-1.317 (1.45)
		     1.6,//2.3346-0.2590-0.4979 (1.44)
		     0.6,//2.1712-0.2889-0.7224 (1.41)
		     0.5,//2.0-0.25-0 (1.33)
		     1.054,//3-0.315-5 (1.22)
		     1.2,//2.2171-0.3182-1.046 (1.21)
		     0.6079,//4-0.315-1.05 (1.09)
		     0.8879,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     1.55,//2.2943-0.125-0 (1.00)
		     1.114,//2.5008-0.2829-1.015 (0.976)
		     1.2,//2.2975-0.3254-1.371 (0.972)
		     1.5,//2.7665-0.2954-1.317 (0.947)
		     0.85,//2.7824-0.2954-1.317 (0.941)
		     1.5,//2.7987-0.2953-1.320 (0.923)
		     1.35,//2.7984-0.3013-1.317 (0.9203)
		     1.4,//3.501-0.2992-1.145 (0.858)
		     0.9,//4-0.3-0.95 (0.827)
		     1.4,//2.2667-0.3141-1.043 (0.750)
		     1,//2.3862-0.3174-1.169 (0.747)
		     0.2832,//2.2847-0.3152-1.098 (0.728)
		     0.5552,//2.4728-0.2939-1.036 (0.712) 
		     1.232,//2.8518-0.2862-1.334 (0.705)
		     0.1398,//4-0.3-1 (0.684)
		     0.2948,//2.8518-0.2981-1.387 (0.676)
		     0.2432,//2.7984-0.2954-1.317 (0.663)
		     1.2,//2.3-0.31-1 (0.662)
		     0.2035,//2.8303-0.2954-1.317 (0.659)
		     0.1662,//2.2945-0.3191-1.143 (0.658)
		     -1,//2.3-0.32-1.1 (0.648)
		     0.6,//4-0.4-2 (0.624)
		     0.65,//2.6-0.2925-1.061 (0.6238)
		     1.7,//2.3579-0.3208-1.010 (0.6235)
		     0.95,//2.2674-0.3157-0.9920 (0.6150)
		     1.3,//2.2696-0.3195-1.034 (0.6147)
		     1.45,//2.3634-0.3223-1.066 (0.6145)
		     0.55,//2.3827-0.3017-1.018 (0.60753)
		     1.2,//2.25-0.32-1 (0.60791)
		     0.4,//2.2664-0.3163-0.9745 (0.603)
		     1.3,//2.4526-0.3161-1.313 (0.601)
		     1.2,//4.2-0.3-1 (0.599)
		     1.512,//2.8144-0.2954-1.317 (0.5968)
		     1.1,//2.4728-0.2939-0.9842 (0.594)
		     0.7,//2.2837-0.3248-1.120 (0.592)
		     0.6,//2.3107-0.3183-1.048 (0.585)
		     0.6404,//3.8515-0.2771-2.708 (0.583)
		     1.133,//2.7984-0.2954-1.370 (0.581)
		     1.4,//2.4964-0.2939-1.036 (0.570)
		     1.6,//2.303-0.3168-0.99 (0.550)
		     0.5,//2.6-0.2925-0.9792 (0.5496)
		     1.2,//2.2655-0.3220-0.9811 (0.5486)
		     1.4,//2.2786-0.3224-0.9801 (0.5381)
		     1.35,//2.8518-0.3100-1.334 (0.5380)
		     1.8,//2.3827-0.3176-0.9671 (0.537)
		     1.3,//2.6-0.3042-1.02 (0.5325)
		     1.2,//2.3023-0.3211-1.020 (0.5315)
		     1.25,//2.3146-0.3201-1.071 (0.529)
		     1.5,//2.2846-0.3224-0.9755 (0.524)
		     1.3,//2.263-0.3245-0.9179 (0.520)
		     1.690,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     0.7,//2.292-0.3269-1.042 (0.516)
		     1.6,//2.624-0.2925-1.02 (0.5150)
		     1.1,//2.2916-0.3220-0.9560 (0.513)
		     0.8,//2.3-0.33-1 (n-0.407/0.493)
		     1.9,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.7,//2.3-0.32-0.9 (n-0.400/0.504)
		     0.8308,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.35,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.5,//2.35-0.32-1 (n-0.486/0.504)
		     1.4,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.7,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.5,//2.3636-0.3176-1.018 (n-482/0.490)
		     0.5769,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     0.7,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.9,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.65,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.4,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     1.7,//3.898-0.4689-3.859 (n-0.218/0.316)
		     1.05,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.9680,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.3,//2.31-0.313-1 (n-0.252/0.455)
		     1.5,//4-0.315-1 (n-0.229/0.412)
		     0.1471,//3.8-0.3-1 (n-0.254/0.350)
		     1.35,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.3757,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.25,//2.6-0.2925-1.02 (n-473/0.478)
		     0.95,//3.2-0.315-1.6 (n-0.308/0.436)
		     1.4,//2.576-0.2925-1.02 (n-488/0.505)
		     0.8,//2.8518-0.2981-1.281 (n-407/475)
		     0.7950,//4-0.285-1 (n-0.392/0.469)
		     1.45,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.025,//2.8177-0.2981-1.334 (n-0.406/461)
		     1.25,//2.7984-0.2954-1.264 (n-0.413/421)
		     1.3//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float omms[nsys]={1.35,//2.5663-0.125-0 (3.04)
		    1.3,//2.4882-0.125-0 (2.83)
		    1.05,//2.3724-0.125-0 (2.79)
		    0.1798,//2.4492-0.2939-1.036 (2.55)
		    0.4884,//2.7984-0.2895-1.317 (2.334)
		    -1,//4.223-0.2249-0.9762 (2.32)
		    1,//2.5331-0.2860-1.121 (2.27)
		    1.65,//2.221-0.125-0 (2.26)
		    1.55,//2.2651-0.125-0 
		    1.55,//2.4245-0.125-0 (2.12)
		    2.25,//2.241-0.125-0 (2.10)
		    0.2557,//2.4728-0.2939-1.088 (1.92)
		    1.311,//2.4728-0.2792-1.036 (1.90)
		    -1,//2.201-0.125-0 (1.88)
		    1.45,//2.3296-0.125-0 (1.86)
		    2.25,//2.181-0.125-0 (1.8004)
		    0.4624,//2.3095-0.2668-0.5254 (1.8001)
		    -1,//2.3050-0.2857-1.455 (1.79)
		    0.8972,//2.6-0.2808-1.02 (1.697)
		    0.9937,//2.6434-0.2905-1.398 (1.583)
		    0.4346,//2.7622-0.2914-1.353 (1.56)
		    1.15,//4-0.25-1 (1.52)
		    1.081,//2.3637-0.2939-1.293 (1.48)
		    1.119,//2.7984-0.2836-1.317 (1.45)
		    0.7193,//2.3346-0.2590-0.4979 (1.44)
		    1.2,//2.1712-0.2889-0.7224 (1.41)
		    -1,//2.0-0.25-0 (1.33)
		    1.15,//3-0.315-5 (1.22)
		    0.4759,//2.2171-0.3182-1.046 (1.21)
		    1.2,//4-0.315-1.05 (1.09)
		    0.5,//2.8739-0.2919-1.551 (1.11)
		    -1,//2.2060-0.30837-0.9983 (1.01)
		    1.2,//2.2943-0.125-0 (1.00)
		    0.5,//2.5008-0.2829-1.015 (0.976)
		    0.4051,//2.2975-0.3254-1.371 (0.972)
		    0.4332,//2.7665-0.2954-1.317 (0.947)
		    0.3942,//2.7824-0.2954-1.317 (0.941)
		    0.4456,//2.7987-0.2953-1.320 (0.923)
		    0.7454,//2.7984-0.3013-1.317 (0.9203)
		    1.114,//3.501-0.2992-1.145 (0.858)
		    1.4,//4-0.3-0.95 (0.827)
		    0.6274,//2.2667-0.3141-1.043 (0.750)
		    1.017,//2.3862-0.3174-1.169 (0.747)
		    0.6887,//2.2847-0.3152-1.098 (0.728)
		    0.4232,//2.4728-0.2939-1.036 (0.712) 
		    0.9089,//2.8518-0.2862-1.334 (0.705)
		    1.245,//4-0.3-1 (0.684)
		    0.5199,//2.8518-0.2981-1.387 (0.676)
		    0.4588,//2.7984-0.2954-1.317 (0.663)
		    0.7325,//2.3-0.31-1 (0.662)
		    0.5020,//2.8303-0.2954-1.317 (0.659)
		    0.8038,//2.2945-0.3191-1.143 (0.658)
		    -1,//2.3-0.32-1.1 (0.648)
		    -1,//4-0.4-2 (0.624)
		    0.5659,//2.6-0.2925-1.061 (0.6238)
		    1.2,//2.3579-0.3208-1.010 (0.6235)
		    0.85,//2.2674-0.3157-0.9920 (0.6150)
		    1.013,//2.2696-0.3195-1.034 (0.6147)
		    1.15,//2.3634-0.3223-1.066 (0.6145)
		    0.6184,//2.3827-0.3017-1.018 (0.60753)
		    0.3511,//2.25-0.32-1 (0.60791)
		    0.85,//2.2664-0.3163-0.9745 (0.603)
		    0.8762,//2.4526-0.3161-1.313 (0.601)
		    1.3,//4.2-0.3-1 (0.599)
		    0.5234,//2.8144-0.2954-1.317 (0.5968)
		    0.5589,//2.4728-0.2939-0.9842 (0.594)
		    1.003,//2.2837-0.3248-1.120 (0.592)
		    0.5962,//2.3107-0.3183-1.048 (0.585)
		    0.8937,//3.8515-0.2771-2.708 (0.583)
		    0.3720,//2.7984-0.2954-1.370 (0.581)
		    0.5204,//2.4964-0.2939-1.036 (0.570)
		    1.106,//2.303-0.3168-0.99 (0.550)
		    0.4709,//2.6-0.2925-0.9792 (0.5496)
		    1.151,//2.2655-0.3220-0.9811 (0.5486)
		    1.15,//2.2786-0.3224-0.9801 (0.5381)
		    0.7340,//2.8518-0.3100-1.334 (0.5380)
		    1.2,//2.3827-0.3176-0.9671 (0.537)
		    0.7,//2.6-0.3042-1.02 (0.5325)
		    1.056,//2.3023-0.3211-1.020 (0.5315)
		    1.022,//2.3146-0.3201-1.071 (0.529)
		    1.1,//2.2846-0.3224-0.9755 (0.524)
		    1.4,//2.263-0.3245-0.9179 (0.520)
		    0.5951,//2.55-0.295-1.04 (0.519)
		    1.154,//2.3-0.31-1 (0.517)
		    1.221,//2.292-0.3269-1.042 (0.516)
		    0.6723,//2.624-0.2925-1.02 (0.5150)
		    1.180,//2.2916-0.3220-0.9560 (0.513)
		    1.35,//2.3-0.33-1 (n-0.407/0.493)
		    1.45,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    1.25,//2.3-0.32-0.9 (n-0.400/0.504)
		    1.5,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    1.2,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    0.9137,//2.35-0.32-1 (n-0.486/0.504)
		    1.2,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    1.45,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    1.127,//2.3636-0.3176-1.018 (n-482/0.490)
		    1.214,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    1,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    1.155,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    1,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		    -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    1.036,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    0.9320,//2.31-0.313-1 (n-0.252/0.455)
		    1.2,//4-0.315-1 (n-0.229/0.412)
		    1.4,//3.8-0.3-1 (n-0.254/0.350)
		    0.9383,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    0.8074,//2.7-0.2939-1.05 (n-0.487/0.505)
		    0.5674,//2.6-0.2925-1.02 (n-473/0.478)
		    1.078,//3.2-0.315-1.6 (n-0.308/0.436)
		    0.6151,//2.576-0.2925-1.02 (n-488/0.505)
		    0.7113,//2.8518-0.2981-1.281 (n-407/475)
		    1.05,//4-0.285-1 (n-0.392/0.469)
		    0.6553,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    0.4343,//2.8177-0.2981-1.334 (n-0.406/461)
		    0.5921,//2.7984-0.2954-1.264 (n-0.413/421)
		    0.5440//2.7984-0.2954-1.291 (n-0.467/0.490)
		   };
  float ommsp[nsys]={1.75,//2.5663-0.125-0 (3.04)
		     1.45,//2.4882-0.125-0 (2.83)
		     1.45,//2.3724-0.125-0 (2.79)
		     0.1829,//2.4492-0.2939-1.036 (2.55)
		     0.5193,//2.7984-0.2895-1.317 (2.334)
		     -1,//4.223-0.2249-0.9762 (2.32)
		     1.1,//2.5331-0.2860-1.121 (2.27)
		     2,//2.221-0.125-0 (2.26)
		     1.8,//2.2651-0.125-0 (2.21)
		     2.25,//2.4245-0.125-0 (2.12)
		     2.85,//2.241-0.125-0 (2.10)
		     0.2640,//2.4728-0.2939-1.088 (1.92)
		     1.406,//2.4728-0.2792-1.036 (1.90)
		     -1,//2.201-0.125-0 (1.88)
		     1.7,//2.3296-0.125-0 (1.86)
		     3.25,//2.181-0.125-0 (1.8004)
		     0.4949,//2.3095-0.2668-0.5254 (1.8001)
		     -1,//2.3050-0.2857-1.455 (1.79)
		     0.9444,//2.6-0.2808-1.02 (1.697)
		     1.073,//2.6434-0.2905-1.398 (1.583)
		     0.5082,//2.7622-0.2914-1.353 (1.56)
		     1.35,//4-0.25-1 (1.52)
		     1.258,//2.3637-0.2939-1.293 (1.48)
		     1.163,//2.7984-0.2836-1.317 (1.45)
		     0.7974,//2.3346-0.2590-0.4979 (1.44)
		     1.4,//2.1712-0.2889-0.7224 (1.41)
		     -1,//2.0-0.25-0 (1.33)
		     1.3,//3-0.315-5 (1.22)
		     0.4900,//2.2171-0.3182-1.046 (1.21)
		     1.35,//4-0.315-1.05 (1.09)
		     0.6,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     1.45,//2.2943-0.125-0 (1.00)
		     0.6,//2.5008-0.2829-1.015 (0.976)
		     0.6237,//2.2975-0.3254-1.371 (0.972)
		     0.4515,//2.7665-0.2954-1.317 (0.947)
		     0.4766,//2.7824-0.2954-1.317 (0.941)
		     0.4763,//2.7987-0.2953-1.320 (0.923)
		     0.7528,//2.7984-0.3013-1.317 (0.9203)
		     1.116,//3.501-0.2992-1.145 (0.858)
		     1.5,//4-0.3-0.95 (0.827)
		     0.7505,//2.2667-0.3141-1.043 (0.750)
		     1.027,//2.3862-0.3174-1.169 (0.747)
		     0.7035,//2.2847-0.3152-1.098 (0.728)
		     0.4347,//2.4728-0.2939-1.036 (0.712) 
		     0.9597,//2.8518-0.2862-1.334 (0.705)
		     1.267,//4-0.3-1 (0.684)
		     0.5414,//2.8518-0.2981-1.387 (0.676)
		     0.4750,//2.7984-0.2954-1.317 (0.663)
		     0.7710,//2.3-0.31-1 (0.662)
		     0.5334,//2.8303-0.2954-1.317 (0.659)
		     0.8237,//2.2945-0.3191-1.143 (0.658)
		     -1,//2.3-0.32-1.1 (0.648)
		     -1,//4-0.4-2 (0.624)
		     0.6043,//2.6-0.2925-1.061 (0.6238)
		     1.25,//2.3579-0.3208-1.010 (0.6235)
		     1,//2.2674-0.3157-0.9920 (0.6150)
		     1.020,//2.2696-0.3195-1.034 (0.6147)
		     1.196,//2.3634-0.3223-1.066 (0.6145)
		     0.6831,//2.3827-0.3017-1.018 (0.60753)
		     0.4690,//2.25-0.32-1 (0.60791)
		     1,//2.2664-0.3163-0.9745 (0.603)
		     0.8815,//2.4526-0.3161-1.313 (0.601)
		     1.4,//4.2-0.3-1 (0.599)
		     0.5392,//2.8144-0.2954-1.317 (0.5968)
		     0.6058,//2.4728-0.2939-0.9842 (0.594)
		     1.022,//2.2837-0.3248-1.120 (0.592)
		     0.6418,//2.3107-0.3183-1.048 (0.585)
		     1.239,//3.8515-0.2771-2.708 (0.583)
		     0.3882,//2.7984-0.2954-1.370 (0.581)
		     0.5420,//2.4964-0.2939-1.036 (0.570)
		     1.115,//2.303-0.3168-0.99 (0.550)
		     0.7146,//2.6-0.2925-0.9792 (0.5496)
		     1.164,//2.2655-0.3220-0.9811 (0.5486)
		     1.2,//2.2786-0.3224-0.9801 (0.5381)
		     0.8925,//2.8518-0.3100-1.334 (0.5380)
		     1.3,//2.3827-0.3176-0.9671 (0.537)
		     1.1,//2.6-0.3042-1.02 (0.5325)
		     1.084,//2.3023-0.3211-1.020 (0.5315)
		     1.034,//2.3146-0.3201-1.071 (0.529)
		     1.2,//2.2846-0.3224-0.9755 (0.524)
		     1.55,//2.263-0.3245-0.9179 (0.520)
		     0.6723,//2.55-0.295-1.04 (0.519)
		     1.161,//2.3-0.31-1 (0.517)
		     1.3,//2.292-0.3269-1.042 (0.516)
		     0.7079,//2.624-0.2925-1.02 (0.5150)
		     1.194,//2.2916-0.3220-0.9560 (0.513)
		     1.45,//2.3-0.33-1 (n-0.407/0.493)
		     1.95,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.3,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.7,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.35,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     0.9270,//2.35-0.32-1 (n-0.486/0.504)
		     1.25,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.75,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.134,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.223,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.1,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.164,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.1,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		     -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.042,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.9516,//2.31-0.313-1 (n-0.252/0.455)
		     1.6,//4-0.315-1 (n-0.229/0.412)
		     1.5,//3.8-0.3-1 (n-0.254/0.350)
		     0.9440,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.8129,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.6715,//2.6-0.2925-1.02 (n-473/0.478)
		     1.084,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.6494,//2.576-0.2925-1.02 (n-488/0.505)
		     0.7288,//2.8518-0.2981-1.281 (n-407/475)
		     1.1,//4-0.285-1 (n-0.392/0.469)
		     0.6787,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.5324,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.6423,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.5606//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float ommsm[nsys]={0.95,//2.5663-0.125-0 (3.04)
		     0.75,//2.4882-0.125-0 (2.83)
		     0.95,//2.3724-0.125-0 (2.79)
		     0.1769,//2.4492-0.2939-1.036 (2.55)
		     0.4510,//2.7984-0.2895-1.317 (2.334)
		     -1,//4.223-0.2249-0.9762 (2.32)
		     0.9,//2.5331-0.2860-1.121 (2.27)
		     1.25,//2.221-0.125-0 (2.26)
		     1.15,//2.2651-0.125-0 (2.21)
		     0.85,//2.4245-0.125-0 (2.12)
		     1.25,//2.241-0.125-0 (2.10)
		     0.2481,//2.4728-0.2939-1.088 (1.92)
		     1,//2.4728-0.2792-1.036 (1.90)
		     -1,//2.201-0.125-0 (1.88)
		     1,//2.3296-0.125-0 (1.86)
		     1.3,//2.181-0.125-0 (1.8004)
		     0.4244,//2.3095-0.2668-0.5254 (1.8001)
		     -1,//2.3050-0.2857-1.455 (1.79)
		     0.8527,//2.6-0.2808-1.02 (1.697)
		     0.9440,//2.6434-0.2905-1.398 (1.583)
		     0.3781,//2.7622-0.2914-1.353 (1.56)
		     0.65,//4-0.25-1 (1.52)
		     1.014,//2.3637-0.2939-1.293 (1.48)
		     1.080,//2.7984-0.2836-1.317 (1.45)
		     0.6087,//2.3346-0.2590-0.4979 (1.44)
		     1,//2.1712-0.2889-0.7224 (1.41)
		     -1,//2.0-0.25-0 (1.33)
		     0.9,//3-0.315-5 (1.22)
		     0.4625,//2.2171-0.3182-1.046 (1.21)
		     1.1,//4-0.315-1.05 (1.09)
		     0.4,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     0.95,//2.2943-0.125-0 (1.00)
		     0.4,//2.5008-0.2829-1.015 (0.976)
		     0.2877,//2.2975-0.3254-1.371 (0.972)
		     0.4131,//2.7665-0.2954-1.317 (0.947)
		     0.3452,//2.7824-0.2954-1.317 (0.941)
		     0.4128,//2.7987-0.2953-1.320 (0.923)
		     0.7387,//2.7984-0.3013-1.317 (0.9203)
		     0.9,//3.501-0.2992-1.145 (0.858)
		     1,//4-0.3-0.95 (0.827)
		     0.5403,//2.2667-0.3141-1.043 (0.750)
		     1.009,//2.3862-0.3174-1.169 (0.747)
		     0.6731,//2.2847-0.3152-1.098 (0.728)
		     0.4112,//2.4728-0.2939-1.036 (0.712)
		     0.6084,//2.8518-0.2862-1.334 (0.705)
		     1.182,//4-0.3-1 (0.684)
		     0.4960,//2.8518-0.2981-1.387 (0.676)
		     0.4401,//2.7984-0.2954-1.317 (0.663)
		     0.6754,//2.3-0.31-1 (0.662)
		     0.4654,//2.8303-0.2954-1.317 (0.659)
		     0.7839,//2.2945-0.3191-1.143 (0.658)
		     -1,//2.3-0.32-1.1 (0.648)
		     -1,//4-0.4-2 (0.624)
		     0.5348,//2.6-0.2925-1.061 (0.6238)
		     1.1,//2.3579-0.3208-1.010 (0.6235)
		     0.5,//2.2674-0.3157-0.9920 (0.6150)
		     1.008,//2.2696-0.3195-1.034 (0.6147)
		     0.95,//2.3634-0.3223-1.066 (0.6145)
		     0.5,//2.3827-0.3017-1.018 (0.60753)
		     0.2778,//2.25-0.32-1 (0.60791)
		     0.65,//2.2664-0.3163-0.9745 (0.603)
		     0.7,//2.4526-0.3161-1.313 (0.601)
		     0.7,//4.2-0.3-1 (0.599)
		     0.4966,//2.8144-0.2954-1.317 (0.5968)
		     0.5152,//2.4728-0.2939-0.9842 (0.594)
		     0.9889,//2.2837-0.3248-1.120 (0.592)
		     0.5710,//2.3107-0.3183-1.048 (0.585)
		     0.6453,//3.8515-0.2771-2.708 (0.583)
		     0.3551,//2.7984-0.2954-1.370 (0.581)
		     0.4601,//2.4964-0.2939-1.036 (0.570)
		     1.099,//2.303-0.3168-0.99 (0.550)
		     0.4231,//2.6-0.2925-0.9792 (0.5496)
		     1.141,//2.2655-0.3220-0.9811 (0.5486)
		     1.05,//2.2786-0.3224-0.9801 (0.5381)
		     0.7263,//2.8518-0.3100-1.334 (0.5380)
		     1.1,//2.3827-0.3176-0.9671 (0.537)
		     0.5,//2.6-0.3042-1.02 (0.5325)
		     0.8677,//2.3023-0.3211-1.020 (0.5315)
		     1.013,//2.3146-0.3201-1.071 (0.529)
		     0.8,//2.2846-0.3224-0.9755 (0.524)
		     1.3,//2.263-0.3245-0.9179 (0.520)
		     0.5540,//2.55-0.295-1.04 (0.519)
		     0.9,//2.3-0.31-1 (0.517)
		     1.217,//2.292-0.3269-1.042 (0.516)
		     0.6195,//2.624-0.2925-1.02 (0.5150)
		     1.167,//2.2916-0.3220-0.9560 (0.513)
		     0.95,//2.3-0.33-1 (n-0.407/0.493)
		     1.05,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     0.85,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.3,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     0.85,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     0.9108,//2.35-0.32-1 (n-0.486/0.504)
		     0.8,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.15,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.120,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.201,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     0.9,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.149,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     0.9,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		     -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.031,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.9227,//2.31-0.313-1 (n-0.252/0.455)
		     1,//4-0.315-1 (n-0.229/0.412)
		     0.65,//3.8-0.3-1 (n-0.254/0.350)
		     0.9335,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.8023,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.3905,//2.6-0.2925-1.02 (n-473/0.478)
		     0.85,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.5854,//2.576-0.2925-1.02 (n-488/0.505)
		     0.6954,//2.8518-0.2981-1.281 (n-407/475)
		     1,//4-0.285-1 (n-0.392/0.469)
		     0.6352,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.3972,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.5629,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.5220//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zppt[nsys]={1.05,//2.5663-0.125-0 (3.04)
		    1.3,//2.4882-0.125-0 (2.83)
		    2,//2.3724-0.125-0 (2.79)
		    1.6,//2.4492-0.2939-1.036 (2.55)
		    1.4,//2.7984-0.2895-1.317 (2.334)
		    1.212,//4.223-0.2249-0.9762 (2.32)
		    1.6,//2.5331-0.2860-1.121 (2.27)
		    2.45,//2.221-0.125-0 (2.26)
		    1.6,//2.2651-0.125-0 (2.21)
		    1.55,//2.4245-0.125-0 (2.12)
		    2.75,//2.241-0.125-0 (2.10)
		    1.7,//2.4728-0.2939-1.088 (1.92)
		    1.65,//2.4728-0.2792-1.036 (1.90)
		    2.9,//2.201-0.125-0 (1.88)
		    2.05,//2.3296-0.125-0 (1.86)
		    2.85,//2.181-0.125-0 (1.8004)
		    1.9,//2.3095-0.2668-0.5254 (1.8001)
		    1.1,//2.3050-0.2857-1.455 (1.79)
		    1.5,//2.6-0.2808-1.02 (1.697)
		    0.6099,//2.6434-0.2905-1.398 (1.583)
		    1.314,//2.7622-0.2914-1.353 (1.56)
		    0.9323,//4-0.25-1 (1.52)
		    2.1,//2.3637-0.2939-1.293 (1.48)
		    1.072,//2.7984-0.2836-1.317 (1.45)
		    1.7,//2.3346-0.2590-0.4979 (1.44)
		    1.45,//2.1712-0.2889-0.7224 (1.41)
		    -1,//2.0-0.25-0 (1.33)
		    1.085,//3-0.315-5 (1.22)
		    1.65,//2.2171-0.3182-1.046 (1.21)
		    1.308,//4-0.315-1.05 (1.09)
		    0.2592,//2.8739-0.2919-1.551 (1.11)
		    -1,//2.2060-0.30837-0.9983 (1.01)
		    2,//2.2943-0.125-0 (1.00)
		    1.5,//2.5008-0.2829-1.015 (0.976)
		    2.1,//2.2975-0.3254-1.371 (0.972)
		    1.6,//2.7665-0.2954-1.317 (0.947)
		    1.35,//2.7824-0.2954-1.317 (0.941)
		    1.55,//2.7987-0.2953-1.320 (0.923)
		    1.55,//2.7984-0.3013-1.317 (0.9203)
		    1.5,//3.501-0.2992-1.145 (0.858)
		    1.602,//4-0.3-0.95 (0.827)
		    1.6,//2.2667-0.3141-1.043 (0.750)
		    1.45,//2.3862-0.3174-1.169 (0.747)
		    0.3587,//2.2847-0.3152-1.098 (0.728)
		    0.3160,//2.4728-0.2939-1.036 (0.712) 
		    0.9919,//2.8518-0.2862-1.334 (0.705)
		    0.9,//4-0.3-1 (0.684)
		    1.05,//2.8518-0.2981-1.387 (0.676)
		    0.5668,//2.7984-0.2954-1.317 (0.663)
		    1.55,//2.3-0.31-1 (0.662)
		    0.7178,//2.8303-0.2954-1.317 (0.659)
		    0.3361,//2.2945-0.3191-1.143 (0.658)
		    -1,//2.3-0.32-1.1 (0.648)
		    0.5,//4-0.4-2 (0.624)
		    0.7,//2.6-0.2925-1.061 (0.6238)
		    -1,//2.3579-0.3208-1.010 (0.6235)
		    1.3,//2.2674-0.3157-0.9920 (0.6150)
		    1.95,//2.2696-0.3195-1.034 (0.6147)
		    1.95,//2.3634-0.3223-1.066 (0.6145)
		    0.85,//2.3827-0.3017-1.018 (0.60753)
		    1.35,//2.25-0.32-1 (0.60791)
		    1.2,//2.2664-0.3163-0.9745 (0.603)
		    2.05,//2.4526-0.3161-1.313 (0.601)
		    1.036,//4.2-0.3-1 (0.599)
		    1.336,//2.8144-0.2954-1.317 (0.5968)
		    -1,//2.4728-0.2939-0.9842 (0.594)
		    1.05,//2.2837-0.3248-1.120 (0.592)
		    1.25,//2.3107-0.3183-1.048 (0.585)
		    0.6399,//3.8515-0.2771-2.708 (0.583)
		    0.7861,//2.7984-0.2954-1.370 (0.581)
		    1.8,//2.4964-0.2939-1.036 (0.570)
		    2.15,//2.303-0.3168-0.99 (0.550)
		    0.8897,//2.6-0.2925-0.9792 (0.5496)
		    1.25,//2.2655-0.3220-0.9811 (0.5486)
		    1.55,//2.2786-0.3224-0.9801 (0.5381)
		    1.7,//2.8518-0.3100-1.334 (0.5380)
		    1.85,//2.3827-0.3176-0.9671 (0.537)
		    1.35,//2.6-0.3042-1.02 (0.5325)
		    2.05,//2.3023-0.3211-1.020 (0.5315)
		    1.45,//2.3146-0.3201-1.071 (0.529)
		    1.65,//2.2846-0.3224-0.9755 (0.524)
		    1.65,//2.263-0.3245-0.9179 (0.520)
		    1.75,//2.55-0.295-1.04 (0.519)
		    -1,//2.3-0.31-1 (0.517)
		    1.7,//2.292-0.3269-1.042 (0.516)
		    1.75,//2.624-0.2925-1.02 (0.5150)
		    1.95,//2.2916-0.3220-0.9560 (0.513)
		    2.15,//2.3-0.33-1 (n-0.407/0.493)
		    2.05,//2.3827-0.3335-1.018 (n-0.394/0.439)
		    2.2,//2.3-0.32-0.9 (n-0.400/0.504)
		    1.45,//2.9026-0.3578-1.226 (n-0.362/0.468)
		    2.05,//2.3504-0.3214-1.010 (n-0.430/0.486)
		    1.65,//2.35-0.32-1 (n-0.486/0.504)
		    1.7,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		    1.9,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		    1.7,//2.3636-0.3176-1.018 (n-482/0.490)
		    1.100,//2.3827-0.3176-1.018 (n-0.443/0.479)
		    0.9,//2.4018-0.3176-1.018 (n-0.437/0.469)
		    2.2,//2.3783-0.3221-1.118 (n-0.425/0.475)
		    -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		    1.9,//2.3827-0.3176-1.069 (n-0.453/0.479)
		    1.85,//3.898-0.4689-3.859 (n-0.218/0.316)
		    -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		    0.9896,//2.4728-0.3086-1.036 (n-0.457/0.505)
		    1.45,//2.31-0.313-1 (n-0.252/0.455)
		    1.75,//4-0.315-1 (n-0.229/0.412)
		    0.3287,//3.8-0.3-1 (n-0.254/0.350)
		    1.637,//2.7984-0.3072-1.317 (n-0.415/0.454)
		    0.9183,//2.7-0.2939-1.05 (n-0.487/0.505)
		    1.55,//2.6-0.2925-1.02 (n-473/0.478)
		    1.05,//3.2-0.315-1.6 (n-0.308/0.436)
		    1.65,//2.576-0.2925-1.02 (n-488/0.505)
		    1.35,//2.8518-0.2981-1.281 (n-407/475)
		    0.3204,//4-0.285-1 (n-0.392/0.469)
		    1.3,//2.8859-0.2981-1.334 (n-0.460/0.501)
		    1.550,//2.8177-0.2981-1.334 (n-0.406/461)
		    1.1,//2.7984-0.2954-1.264 (n-0.413/421)
		    1.4//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zpptp[nsys]={1.15,//2.5663-0.125-0 (3.04)
		     1.55,//2.4882-0.125-0 (2.83)
		     2.25,//2.3724-0.125-0 (2.79)
		     1.75,//2.4492-0.2939-1.036 (2.55)
		     1.5,//2.7984-0.2895-1.317 (2.334)
		     1.255,//4.223-0.2249-0.9762 (2.32)
		     1.85,//2.5331-0.2860-1.121 (2.27)
		     2.65,//2.221-0.125-0 (2.26)
		     1.85,//2.2651-0.125-0 (2.21)
		     1.6,//2.4245-0.125-0 (2.12)
		     2.9,//2.241-0.125-0 (2.10)
		     1.9,//2.4728-0.2939-1.088 (1.92)
		     1.7,//2.4728-0.2792-1.036 (1.90)
		     3.1,//2.201-0.125-0 (1.88)
		     2.2,//2.3296-0.125-0 (1.86)
		     3.1,//2.181-0.125-0 (1.8004)
		     2,//2.3095-0.2668-0.5254 (1.8001)
		     1.2,//2.3050-0.2857-1.455 (1.79)
		     1.55,//2.6-0.2808-1.02 (1.697)
		     1.321,//2.6434-0.2905-1.398 (1.583)
		     1.452,//2.7622-0.2914-1.353 (1.56)
		     1.287,//4-0.25-1 (1.52)
		     2.2,//2.3637-0.2939-1.293 (1.48)
		     1.203,//2.7984-0.2836-1.317 (1.45)
		     1.8,//2.3346-0.2590-0.4979 (1.44)
		     2.1,//2.1712-0.2889-0.7224 (1.41)
		     -1,//2.0-0.25-0 (1.33)
		     1.137,//3-0.315-5 (1.22)
		     2.05,//2.2171-0.3182-1.046 (1.21)
		     1.630,//4-0.315-1.05 (1.09)
		     0.5,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     2.1,//2.2943-0.125-0 (1.00)
		     1.65,//2.5008-0.2829-1.015 (0.976)
		     2.25,//2.2975-0.3254-1.371 (0.972)
		     1.65,//2.7665-0.2954-1.317 (0.947)
		     1.4,//2.7824-0.2954-1.317 (0.941)
		     1.6,//2.7987-0.2953-1.320 (0.923)
		     1.7,//2.7984-0.3013-1.317 (0.9203)
		     1.6,//3.501-0.2992-1.145 (0.858)
		     1.625,//4-0.3-0.95 (0.827)
		     2.25,//2.2667-0.3141-1.043 (0.750)
		     1.65,//2.3862-0.3174-1.169 (0.747)
		     0.6389,//2.2847-0.3152-1.098 (0.728)
		     0.5743,//2.4728-0.2939-1.036 (0.712) 
		     1.020,//2.8518-0.2862-1.334 (0.705)
		     1,//4-0.3-1 (0.684)
		     1.35,//2.8518-0.2981-1.387 (0.676)
		     0.6317,//2.7984-0.2954-1.317 (0.663)
		     1.7,//2.3-0.31-1 (0.662)
		     1.550,//2.8303-0.2954-1.317 (0.659)
		     0.8404,//2.2945-0.3191-1.143 (0.658)
		     -1,//2.3-0.32-1.1 (0.648)
		     1.5,//4-0.4-2 (0.624)
		     0.9,//2.6-0.2925-1.061 (0.6238)
		     -1,//2.3579-0.3208-1.010 (0.6235)
		     2,//2.2674-0.3157-0.9920 (0.6150)
		     2,//2.2696-0.3195-1.034 (0.6147)
		     2,//2.3634-0.3223-1.066 (0.6145)
		     1.7,//2.3827-0.3017-1.018 (0.60753)
		     1.6,//2.25-0.32-1 (0.60791)
		     1.8,//2.2664-0.3163-0.9745 (0.603)
		     2.15,//2.4526-0.3161-1.313 (0.601)
		     1.093,//4.2-0.3-1 (0.599)
		     1.37,//2.8144-0.2954-1.317 (0.5968)
		     -1,//2.4728-0.2939-0.9842 (0.594)
		     1.4,//2.2837-0.3248-1.120 (0.592)
		     1.35,//2.3107-0.3183-1.048 (0.585)
		     0.8396,//3.8515-0.2771-2.708 (0.583)
		     1.050,//2.7984-0.2954-1.370 (0.581)
		     1.844,//2.4964-0.2939-1.036 (0.570)
		     2.2,//2.303-0.3168-0.99 (0.550)
		     1.024,//2.6-0.2925-0.9792 (0.5496)
		     1.35,//2.2655-0.3220-0.9811 (0.5486)
		     1.65,//2.2786-0.3224-0.9801 (0.5381)
		     1.775,//2.8518-0.3100-1.334 (0.5380)
		     1.95,//2.3827-0.3176-0.9671 (0.537)
		     1.4,//2.6-0.3042-1.02 (0.5325)
		     2.1,//2.3023-0.3211-1.020 (0.5315)
		     1.6,//2.3146-0.3201-1.071 (0.529)
		     2.05,//2.2846-0.3224-0.9755 (0.524)
		     1.75,//2.263-0.3245-0.9179 (0.520)
		     1.85,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     1.8,//2.292-0.3269-1.042 (0.516)
		     1.85,//2.624-0.2925-1.02 (0.5150)
		     2.2,//2.2916-0.3220-0.9560 (0.513)
		     2.2,//2.3-0.33-1 (n-0.407/0.493)
		     2.15,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     2.25,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.6,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     2.2,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     2.25,//2.35-0.32-1 (n-0.486/0.504)
		     2,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     2.15,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.95,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.507,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.1,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     2.25,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.95,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     1.9,//3.898-0.4689-3.859 (n-0.218/0.316)
		     -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.159,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.55,//2.31-0.313-1 (n-0.252/0.455)
		     1.85,//4-0.315-1 (n-0.229/0.412)
		     0.55,//3.8-0.3-1 (n-0.254/0.350)
		     1.672,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     1.620,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.7,//2.6-0.2925-1.02 (n-473/0.478)
		     1.2,//3.2-0.315-1.6 (n-0.308/0.436)
		     1.7,//2.576-0.2925-1.02 (n-488/0.505)
		     1.45,//2.8518-0.2981-1.281 (n-407/475)
		     0.4186,//4-0.285-1 (n-0.392/0.469)
		     1.6,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.578,//2.8177-0.2981-1.334 (n-0.406/461)
		     1.55,//2.7984-0.2954-1.264 (n-0.413/421)
		     1.5//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float zpptm[nsys]={0.6,//2.5663-0.125-0 (3.04)
		     0.65,//2.4882-0.125-0 (2.83)
		     1.85,//2.3724-0.125-0 (2.79)
		     1.45,//2.4492-0.2939-1.036 (2.55)
		     1.3,//2.7984-0.2895-1.317 (2.334)
		     1.185,//4.223-0.2249-0.9762 (2.32)
		     1.2,//2.5331-0.2860-1.121 (2.27)
		     2.2,//2.221-0.125-0 (2.26)
		     0.85,//2.2651-0.125-0 (2.21)
		     1.45,//2.4245-0.125-0 (2.12)
		     2.5,//2.241-0.125-0 (2.10)
		     1.4,//2.4728-0.2939-1.088 (1.92)
		     1.5,//2.4728-0.2792-1.036 (1.90)
		     2.3,//2.201-0.125-0 (1.88)
		     1.9,//2.3296-0.125-0 (1.86)
		     2.4,//2.181-0.125-0 (1.8004)
		     1.5,//2.3095-0.2668-0.5254 (1.8001)
		     0.6,//2.3050-0.2857-1.455 (1.79)
		     1.3,//2.6-0.2808-1.02 (1.697)
		     0.3385,//2.6434-0.2905-1.398 (1.583)
		     1.270,//2.7622-0.2914-1.353 (1.56)
		     0.5378,//4-0.25-1 (1.52)
		     1.1,//2.3637-0.2939-1.293 (1.48)
		     1.000,//2.7984-0.2836-1.317 (1.45)
		     1.3,//2.3346-0.2590-0.4979 (1.44)
		     1,//2.1712-0.2889-0.7224 (1.41)
		     -1,//2.0-0.25-0 (1.33)
		     1.052,//3-0.315-5 (1.22)
		     1.2,//2.2171-0.3182-1.046 (1.21)
		     0.6835,//4-0.315-1.05 (1.09)
		     0.1425,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     1.3,//2.2943-0.125-0 (1.00)
		     1.4,//2.5008-0.2829-1.015 (0.976)
		     1.9,//2.2975-0.3254-1.371 (0.972)
		     1.45,//2.7665-0.2954-1.317 (0.947)
		     1.15,//2.7824-0.2954-1.317 (0.941)
		     1.5,//2.7987-0.2953-1.320 (0.923)
		     1.4,//2.7984-0.3013-1.317 (0.9203)
		     1.2,//3.501-0.2992-1.145 (0.858)
		     0.95,//4-0.3-0.95 (0.827)
		     1.4,//2.2667-0.3141-1.043 (0.750)
		     1.05,//2.3862-0.3174-1.169 (0.747)
		     0.2312,//2.2847-0.3152-1.098 (0.728)
		     0.2786,//2.4728-0.2939-1.036 (0.712) 
		     0.9371,//2.8518-0.2862-1.334 (0.705)
		     0.8,//4-0.3-1 (0.684)
		     0.95,//2.8518-0.2981-1.387 (0.676)
		     0.5461,//2.7984-0.2954-1.317 (0.663)
		     1.3,//2.3-0.31-1 (0.662)
		     0.3192,//2.8303-0.2954-1.317 (0.659)
		     0.2210,//2.2945-0.3191-1.143 (0.658)
		     -1,//2.3-0.32-1.1 (0.648)
		     0.3,//4-0.4-2 (0.624)
		     0.6,//2.6-0.2925-1.061 (0.6238)
		     -1,//2.3579-0.3208-1.010 (0.6235)
		     1.05,//2.2674-0.3157-0.9920 (0.6150)
		     1.35,//2.2696-0.3195-1.034 (0.6147)
		     1.85,//2.3634-0.3223-1.066 (0.6145)
		     0.3,//2.3827-0.3017-1.018 (0.60753)
		     1,//2.25-0.32-1 (0.60791)
		     0.65,//2.2664-0.3163-0.9745 (0.603)
		     1.15,//2.4526-0.3161-1.313 (0.601)
		     0.2163,//4.2-0.3-1 (0.599)
		     1.314,//2.8144-0.2954-1.317 (0.5968)
		     -1,//2.4728-0.2939-0.9842 (0.594)
		     0.65,//2.2837-0.3248-1.120 (0.592)
		     1.05,//2.3107-0.3183-1.048 (0.585)
		     0.5971,//3.8515-0.2771-2.708 (0.583)
		     0.4000,//2.7984-0.2954-1.370 (0.581)
		     1.760,//2.4964-0.2939-1.036 (0.570)
		     1.45,//2.303-0.3168-0.99 (0.550)
		     0.6852,//2.6-0.2925-0.9792 (0.5496)
		     1.1,//2.2655-0.3220-0.9811 (0.5486)
		     1.35,//2.2786-0.3224-0.9801 (0.5381)
		     1.575,//2.8518-0.3100-1.334 (0.5380)
		     1.2,//2.3827-0.3176-0.9671 (0.537)
		     1.2,//2.6-0.3042-1.02 (0.5325)
		     1.5,//2.3023-0.3211-1.020 (0.5315)
		     1.25,//2.3146-0.3201-1.071 (0.529)
		     1.2,//2.2846-0.3224-0.9755 (0.524)
		     1.45,//2.263-0.3245-0.9179 (0.520)
		     1.55,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     0.85,//2.292-0.3269-1.042 (0.516)
		     1.65,//2.624-0.2925-1.02 (0.5150)
		     1.1,//2.2916-0.3220-0.9560 (0.513)
		     1,//2.3-0.33-1 (n-0.407/0.493)
		     1.95,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.75,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.3,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.95,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.55,//2.35-0.32-1 (n-0.486/0.504)
		     1.5,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.45,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.15,//2.3636-0.3176-1.018 (n-482/0.490)
		     0.9329,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     0.6,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     2.1,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.45,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     1.8,//3.898-0.4689-3.859 (n-0.218/0.316)
		     -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.9306,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.2,//2.31-0.313-1 (n-0.252/0.455)
		     1.5,//4-0.315-1 (n-0.229/0.412)
		     0.09111,//3.8-0.3-1 (n-0.254/0.350)
		     1.45,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.8548,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.35,//2.6-0.2925-1.02 (n-473/0.478)
		     0.9,//3.2-0.315-1.6 (n-0.308/0.436)
		     1.4,//2.576-0.2925-1.02 (n-488/0.505)
		     1.25,//2.8518-0.2981-1.281 (n-407/475)
		     0.2375,//4-0.285-1 (n-0.392/0.469)
		     1.2,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.528,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.7,//2.7984-0.2954-1.264 (n-0.413/421)
		     1.3//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float zppss[nsys]={2.117,//2.5663-0.125-0 (3.04)
		     2.2,//2.4882-0.125-0 (2.83)
		     4.860,//2.3724-0.125-0 (2.79)
		     0.2247,//2.4492-0.2939-1.036 (2.55)
		     0.8248,//2.7984-0.2895-1.317 (2.334)
		     1.972,//4.223-0.2249-0.9762 (2.32)
		     0.9610,//2.5331-0.2860-1.121 (2.27)
		     2.74,//2.221-0.125-0 (2.26)
		     2.4,//2.2651-0.125-0 (2.21)
		     2.25,//2.4245-0.125-0 (2.12)
		     2.7,//2.241-0.125-0 (2.10)
		     0.4104,//2.4728-0.2939-1.088 (1.92)
		     1.265,//2.4728-0.2792-1.036 (1.90)
		     2.8,//2.201-0.125-0 (1.88)
		     2.75,//2.3296-0.125-0 (1.86)
		     2.8,//2.181-0.125-0 (1.8004)
		     0.8842,//2.3095-0.2668-0.5254 (1.8001)
		     1.9,//2.3050-0.2857-1.455 (1.79)
		     0.9346,//2.6-0.2808-1.02 (1.697)
		     0.9182,//2.6434-0.2905-1.398 (1.583)
		     0.8785,//2.7622-0.2914-1.353 (1.56)
		     1.426,//4-0.25-1 (1.52)
		     1.721,//2.3637-0.2939-1.293 (1.48)
		     1.034,//2.7984-0.2836-1.317 (1.45)
		     1.215,//2.3346-0.2590-0.4979 (1.44)
		     1.993,//2.1712-0.2889-0.7224 (1.41)
		     2.285,//2.0-0.25-0 (1.33)
		     -1,//3-0.315-5 (1.22)
		     1.036,//2.2171-0.3182-1.046 (1.21)
		     0.9067,//4-0.315-1.05 (1.09)
		     1.385,//2.8739-0.2919-1.551 (1.11)
		     1.535,//2.2060-0.30837-0.9983 (1.01)
		     1.851,//2.2943-0.125-0 (1.00)
		     1.945,//2.5008-0.2829-1.015 (0.976)
		     0.7336,//2.2975-0.3254-1.371 (0.972)
		     0.4268,//2.7665-0.2954-1.317 (0.947)
		     0.3141,//2.7824-0.2954-1.317 (0.941)
		     0.4475,//2.7987-0.2953-1.320 (0.923)
		     0.5752,//2.7984-0.3013-1.317 (0.9203)
		     0.7445,//3.501-0.2992-1.145 (0.858)
		     0.8652,//4-0.3-0.95 (0.827)
		     1.357,//2.2667-0.3141-1.043 
		     0.9207,//2.3862-0.3174-1.169 (0.747)
		     0.9970,//2.2847-0.3152-1.098 (0.728)
		     0.6483,//2.4728-0.2939-1.036 (0.712) 
		     1.093,//2.8518-0.2862-1.334 (0.705)
		     0.8062,//4-0.3-1 (0.684)
		     0.4305,//2.8518-0.2981-1.387 (0.676)
		     0.4659,//2.7984-0.2954-1.317 (0.663)
		     0.9127,//2.3-0.31-1 (0.662)
		     0.3788,//2.8303-0.2954-1.317 (0.659)
		     0.9679,//2.2945-0.3191-1.143 (0.658)
		     1.252,//2.3-0.32-1.1 (0.648)
		     0.9083,//4-0.4-2 (0.624)
		     0.5487,//2.6-0.2925-1.061 (0.6238)
		     1.127,//2.3579-0.3208-1.010 (0.6235)
		     1.102,//2.2674-0.3157-0.9920 (0.6150)
		     1.144,//2.2696-0.3195-1.034 (0.6147)
		     1.105,//2.3634-0.3223-1.066 (0.6145)
		     0.7330,//2.3827-0.3017-1.018 (0.60753)
		     1.055,//2.25-0.32-1 (0.60791)
		     1.845,//2.2664-0.3163-0.9745 (0.603)
		     0.7547,//2.4526-0.3161-1.313 (0.601)
		     0.9688,//4.2-0.3-1 (0.599)
		     0.4792,//2.8144-0.2954-1.317 (0.5968)
		     0.9653,//2.4728-0.2939-0.9842 (0.594)
		     1.722,//2.2837-0.3248-1.120 (0.592)
		     0.9498,//2.3107-0.3183-1.048 (0.585)
		     1.681,//3.8515-0.2771-2.708 (0.583)
		     0.4337,//2.7984-0.2954-1.370 (0.581)
		     1.030,//2.4964-0.2939-1.036 (0.570)
		     1.240,//2.303-0.3168-0.99 (0.550)
		     0.6038,//2.6-0.2925-0.9792 (0.5496)
		     1.385,//2.2655-0.3220-0.9811 (0.5486)
		     1.206,//2.2786-0.3224-0.9801 (0.5381)
		     0.7384,//2.8518-0.3100-1.334 (0.5380)
		     1.131,//2.3827-0.3176-0.9671 (0.537)
		     0.8822,//2.6-0.3042-1.02 (0.5325)
		     1.126,//2.3023-0.3211-1.020 (0.5315)
		     1.106,//2.3146-0.3201-1.071 (0.529)
		     1.734,//2.2846-0.3224-0.9755 (0.524)
		     1.289,//2.263-0.3245-0.9179 (0.520)
		     0.6527,//2.55-0.295-1.04 (0.519)
		     1.298,//2.3-0.31-1 (0.517)
		     1.144,//2.292-0.3269-1.042 (0.516)
		     0.6865,//2.624-0.2925-1.02 (0.5150)
		     1.140,//2.2916-0.3220-0.9560 (0.513)
		     1.482,//2.3-0.33-1 (n-0.407/0.493)
		     1.493,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.467,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.512,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.273,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.113,//2.35-0.32-1 (n-0.486/0.504)
		     1.248,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.420,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.078,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.168,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.181,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.182,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.128,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.092,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     2.25,//3.898-0.4689-3.859 (n-0.218/0.316)
		     1.055,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     0.9548,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.588,//2.31-0.313-1 (n-0.252/0.455)
		     1.386,//4-0.315-1 (n-0.229/0.412)
		     1.295,//3.8-0.3-1 (n-0.254/0.350)
		     0.7824,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.6384,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.6508,//2.6-0.2925-1.02 (n-473/0.478)
		     0.9796,//3.2-0.315-1.6 (n-0.308/0.436)
		     0.5903,//2.576-0.2925-1.02 (n-488/0.505)
		     0.6593,//2.8518-0.2981-1.281 (n-407/475)
		     0.6574,//4-0.285-1 (n-0.392/0.469)
		     0.5402,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.5842,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.5611,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.4890//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zppssp[nsys]={2.216,//2.5663-0.125-0 (3.04)
		      2.4,//2.4882-0.125-0 (2.83)
		      7.529,//2.3724-0.125-0 (2.79)
		      0.2279,//2.4492-0.2939-1.036 (2.55)
		      0.8659,//2.7984-0.2895-1.317 (2.334)
		      2.05,//4.223-0.2249-0.9762 (2.32)
		      0.9736,//2.5331-0.2860-1.121 (2.27)
		      3,//2.221-0.125-0 (2.26)
		      2.7,//2.2651-0.125-0 (2.21)
		      2.3,//2.4245-0.125-0 (2.12)
		      2.85,//2.241-0.125-0 (2.10)
		      0.4351,//2.4728-0.2939-1.088 (1.92)
		      1.288,//2.4728-0.2792-1.036 (1.90)
		      3.05,//2.201-0.125-0 (1.88)
		      2.9,//2.3296-0.125-0 (1.86)
		      3.1,//2.181-0.125-0 (1.8004)
		      0.9017,//2.3095-0.2668-0.5254 (1.8001)
		      1.95,//2.3050-0.2857-1.455 (1.79)
		      0.9505,//2.6-0.2808-1.02 (1.697)
		      0.9826,//2.6434-0.2905-1.398 (1.583)
		      0.8817,//2.7622-0.2914-1.353 (1.56)
		      1.443,//4-0.25-1 (1.52)
		      1.766,//2.3637-0.2939-1.293 (1.48)
		      1.042,//2.7984-0.2836-1.317 (1.45)
		      1.225,//2.3346-0.2590-0.4979 (1.44)
		      2.050,//2.1712-0.2889-0.7224 (1.41)
		      2.332,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.06,//2.2171-0.3182-1.046 (1.21)
		      0.9361,//4-0.315-1.05 (1.09)
		      1.583,//2.8739-0.2919-1.551 (1.11)
		      1.546,//2.2060-0.30837-0.9983 (1.01)
		      1.886,//2.2943-0.125-0 (1.00)
		      1.956,//2.5008-0.2829-1.015 (0.976)
		      0.8639,//2.2975-0.3254-1.371 (0.972)
		      0.4408,//2.7665-0.2954-1.317 (0.947)
		      0.3565,//2.7824-0.2954-1.317 (0.941)
		      0.4668,//2.7987-0.2953-1.320 (0.923)
		      0.6254,//2.7984-0.3013-1.317 (0.9203)
		      0.7624,//3.501-0.2992-1.145 (0.858)
		      0.8981,//4-0.3-0.95 (0.827)
		      1.375,//2.2667-0.3141-1.043 (0.750)
		      0.9284,//2.3862-0.3174-1.169 (0.747)
		      1.016,//2.2847-0.3152-1.098 (0.728)
		      0.6609,//2.4728-0.2939-1.036 (0.712) 
		      1.118,//2.8518-0.2862-1.334 (0.705)
		      0.8366,//4-0.3-1 (0.684)
		      0.4594,//2.8518-0.2981-1.387 (0.676)
		      0.4719,//2.7984-0.2954-1.317 (0.663)
		      0.9565,//2.3-0.31-1 (0.662)
		      0.4165,//2.8303-0.2954-1.317 (0.659)
		      1.018,//2.2945-0.3191-1.143 (0.658)
		      1.559,//2.3-0.32-1.1 (0.648)
		      1.395,//4-0.4-2 (0.624)
		      0.5803,//2.6-0.2925-1.061 (0.6238)
		      1.133,//2.3579-0.3208-1.010 (0.6235)
		      1.133,//2.2674-0.3157-0.9920 (0.6150)
		      1.205,//2.2696-0.3195-1.034 (0.6147)
		      1.109,//2.3634-0.3223-1.066 (0.6145)
		      0.7892,//2.3827-0.3017-1.018 (0.60753)
		      1.172,//2.25-0.32-1 (0.60791)
		      1.863,//2.2664-0.3163-0.9745 (0.603)
		      0.8006,//2.4526-0.3161-1.313 (0.601)
		      1.007,//4.2-0.3-1 (0.599)
		      0.4937,//2.8144-0.2954-1.317 (0.5968)
		      1.1,//2.4728-0.2939-0.9842 (0.594)
		      1.817,//2.2837-0.3248-1.120 (0.592)
		      0.9529,//2.3107-0.3183-1.048 (0.585)
		      1.685,//3.8515-0.2771-2.708 (0.583)
		      0.4531,//2.7984-0.2954-1.370 (0.581)
		      1.039,//2.4964-0.2939-1.036 (0.570)
		      1.264,//2.303-0.3168-0.99 (0.550)
		      0.6856,//2.6-0.2925-0.9792 (0.5496)
		      1.421,//2.2655-0.3220-0.9811 (0.5486)
		      1.248,//2.2786-0.3224-0.9801 (0.5381)
		      0.7545,//2.8518-0.3100-1.334 (0.5380)
		      1.143,//2.3827-0.3176-0.9671 (0.537)
		      0.9443,//2.6-0.3042-1.02 (0.5325)
		      1.271,//2.3023-0.3211-1.020 (0.5315)
		      1.185,//2.3146-0.3201-1.071 (0.529)
		      1.758,//2.2846-0.3224-0.9755 (0.524)
		      1.359,//2.263-0.3245-0.9179 (0.520)
		      0.6696,//2.55-0.295-1.04 (0.519)
		      1.327,//2.3-0.31-1 (0.517)
		      1.208,//2.292-0.3269-1.042 (0.516)
		      0.6939,//2.624-0.2925-1.02 (0.5150)
		      1.148,//2.2916-0.3220-0.9560 (0.513)
		      1.512,//2.3-0.33-1 (n-0.407/0.493)
		      1.559,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      1.500,//2.3-0.32-0.9 (n-0.400/0.504)
		      1.54,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      1.310,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      1.122,//2.35-0.32-1 (n-0.486/0.504)
		      1.279,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      1.426,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      1.227,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      1.214,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      1.163,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      1.133,//2.3636-0.3176-1.018 (n-482/0.490)
		      1.186,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      1.121,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      2.3,//3.898-0.4689-3.859 (n-0.218/0.316)
		      1.087,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      0.9616,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      1.723,//2.31-0.313-1 (n-0.252/0.455)
		      1.459,//4-0.315-1 (n-0.229/0.412)
		      1.34,//3.8-0.3-1 (n-0.254/0.350)
		      0.8530,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      0.7884,//2.7-0.2939-1.05 (n-0.487/0.505)
		      0.6733,//2.6-0.2925-1.02 (n-473/0.478)
		      0.9833,//3.2-0.315-1.6 (n-0.308/0.436)
		      0.6268,//2.576-0.2925-1.02 (n-488/0.505)
		      0.6664,//2.8518-0.2981-1.281 (n-407/475)
		      0.6726,//4-0.285-1 (n-0.392/0.469)
		      0.5675,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      0.5997,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.5897,//2.7984-0.2954-1.264 (n-0.413/421)
		      0.5316//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float zppssm[nsys]={1.879,//2.5663-0.125-0 (3.04)
		      2,//2.4882-0.125-0 (2.83)
		      1.646,//2.3724-0.125-0 (2.79)
		      0.2215,//2.4492-0.2939-1.036 (2.55)
		      0.8014,//2.7984-0.2895-1.317 (2.334)
		      1.4,//4.223-0.2249-0.9762 (2.32)
		      0.9507,//2.5331-0.2860-1.121 (2.27)
		      2.48,//2.221-0.125-0 (2.26)
		      2,//2.2651-0.125-0 (2.21)
		      2.2,//2.4245-0.125-0 (2.12)
		      2.6,//2.241-0.125-0 (2.10)
		      0.3882,//2.4728-0.2939-1.088 (1.92)
		      1.242,//2.4728-0.2792-1.036 (1.90)
		      2.55,//2.201-0.125-0 (1.88)
		      2.52,//2.3296-0.125-0 (1.86)
		      2.5,//2.181-0.125-0 (1.8004)
		      0.8674,//2.3095-0.2668-0.5254 (1.8001)
		      1.85,//2.3050-0.2857-1.455 (1.79)
		      0.9057,//2.6-0.2808-1.02 (1.697)
		      0.8543,//2.6434-0.2905-1.398 (1.583)
		      0.8545,//2.7622-0.2914-1.353 (1.56)
		      1.413,//4-0.25-1 (1.52)
		      1.697,//2.3637-0.2939-1.293 (1.48)
		      1.028,//2.7984-0.2836-1.317 (1.45)
		      1.207,//2.3346-0.2590-0.4979 (1.44)
		      1.958,//2.1712-0.2889-0.7224 (1.41)
		      2.132,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.013,//2.2171-0.3182-1.046 (1.21)
		      0.8812,//4-0.315-1.05 (1.09)
		      1.309,//2.8739-0.2919-1.551 (1.11)
		      1.525,//2.2060-0.30837-0.9983 (1.01)
		      1.247,//2.2943-0.125-0 (1.00)
		      1.944,//2.5008-0.2829-1.015 (0.976)
		      0.5840,//2.2975-0.3254-1.371 (0.972)
		      0.4128,//2.7665-0.2954-1.317 (0.947)
		      0.2991,//2.7824-0.2954-1.317 (0.941)
		      0.4317,//2.7987-0.2953-1.320 (0.923)
		      0.5325,//2.7984-0.3013-1.317 (0.9203)
		      0.7279,//3.501-0.2992-1.145 (0.858)
		      0.8415,//4-0.3-0.95 (0.827)
		      1.340,//2.2667-0.3141-1.043 (0.750)
		      0.9146,//2.3862-0.3174-1.169 (0.747)
		      0.9857,//2.2847-0.3152-1.098 (0.728)
		      0.6358,//2.4728-0.2939-1.036 (0.712) 
		      1.078,//2.8518-0.2862-1.334 (0.705)
		      0.7801,//4-0.3-1 (0.684)
		      0.4069,//2.8518-0.2981-1.387 (0.676)
		      0.4598,//2.7984-0.2954-1.317 (0.663)
		      0.8540,//2.3-0.31-1 (0.662)
		      0.3507,//2.8303-0.2954-1.317 (0.659)
		      0.9181,//2.2945-0.3191-1.143 (0.658)
		      0.8719,//2.3-0.32-1.1 (0.648)
		      0.4031,//4-0.4-2 (0.624)
		      0.5298,//2.6-0.2925-1.061 (0.6238)
		      1.121,//2.3579-0.3208-1.010 (0.6235)
		      1.080,//2.2674-0.3157-0.9920 (0.6150)
		      1.056,//2.2696-0.3195-1.034 (0.6147)
		      1.101,//2.3634-0.3223-1.066 (0.6145)
		      0.6980,//2.3827-0.3017-1.018 (0.60753)
		      0.9932,//2.25-0.32-1 (0.60791)
		      1.818,//2.2664-0.3163-0.9745 (0.603)
		      0.6597,//2.4526-0.3161-1.313 (0.601)
		      0.9358,//4.2-0.3-1 (0.599)
		      0.4663,//2.8144-0.2954-1.317 (0.5968)
		      0.9521,//2.4728-0.2939-0.9842 (0.594)
		      1.629,//2.2837-0.3248-1.120 (0.592)
		      0.89,//2.3107-0.3183-1.048 (0.585)
		      1.676,//3.8515-0.2771-2.708 (0.583)
		      0.3971,//2.7984-0.2954-1.370 (0.581)
		      1.021,//2.4964-0.2939-1.036 (0.570)
		      1.218,//2.303-0.3168-0.99 (0.550)
		      0.5232,//2.6-0.2925-0.9792 (0.5496)
		      1.351,//2.2655-0.3220-0.9811 (0.5486)
		      1.155,//2.2786-0.3224-0.9801 (0.5381)
		      0.7240,//2.8518-0.3100-1.334 (0.5380)
		      1.123,//2.3827-0.3176-0.9671 (0.537)
		      0.8485,//2.6-0.3042-1.02 (0.5325)
		      0.9125,//2.3023-0.3211-1.020 (0.5315)
		      1.067,//2.3146-0.3201-1.071 (0.529)
		      1.709,//2.2846-0.3224-0.9755 (0.524)
		      1.234,//2.263-0.3245-0.9179 (0.520)
		      0.6393,//2.55-0.295-1.04 (0.519)
		      1.265,//2.3-0.31-1 (0.517)
		      1.114,//2.292-0.3269-1.042 (0.516)
		      0.6804,//2.624-0.2925-1.02 (0.5150)
		      1.134,//2.2916-0.3220-0.9560 (0.513)
		      1.3,//2.3-0.33-1 (n-0.407/0.493)
		      1.434,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      1.2,//2.3-0.32-0.9 (n-0.400/0.504)
		      1.508,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      1.240,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      1.106,//2.35-0.32-1 (n-0.486/0.504)
		      1.221,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      1.417,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      1.038,//2.3636-0.3176-1.018 (n-482/0.490)
		      1.151,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      1.136,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      1.154,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      1.095,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      1.067,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      2.2,//3.898-0.4689-3.859 (n-0.218/0.316)
		      1.027,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      0.9493,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      1.44,//2.31-0.313-1 (n-0.252/0.455)
		      1.313,//4-0.315-1 (n-0.229/0.412)
		      1.266,//3.8-0.3-1 (n-0.254/0.350)
		      0.7737,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      0.6117,//2.7-0.2939-1.05 (n-0.487/0.505)
		      0.6186,//2.6-0.2925-1.02 (n-473/0.478)
		      0.8,//3.2-0.315-1.6 (n-0.308/0.436)
		      0.5643,//2.576-0.2925-1.02 (n-488/0.505)
		      0.6587,//2.8518-0.2981-1.281 (n-407/475)
		      0.6429,//4-0.285-1 (n-0.392/0.469)
		      0.5384,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      0.5707,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.5276,//2.7984-0.2954-1.264 (n-0.413/421)
		      0.4286//2.7984-0.2954-1.291 (n-0.467/0.490)
		      };
  float ommts[nsys]={-1,//2.5663-0.125-0 (3.04)
		     -1,//2.4882-0.125-0 (2.83)
		     -1,//2.3724-0.125-0 (2.79)
		     0.5123,//2.4492-0.2939-1.036 (2.55)
		     1.653,//2.7984-0.2895-1.317 (2.334)
		     -1,//4.223-0.2249-0.9762 (2.32)
		     6.366,//2.5331-0.2860-1.121 (2.27)
		     -1,//2.221-0.125-0 (2.26)
		     -1,//2.2651-0.125-0 (2.21)
		     -1,//2.4245-0.125-0 (2.12)
		     -1,//2.241-0.125-0 (2.10)
		     1.561,//2.4728-0.2939-1.088 (1.92)
		     1.604,//2.4728-0.2792-1.036 (1.90)
		     -1,//2.201-0.125-0 (1.88)
		     -1,//2.3296-0.125-0 (1.86)
		     -1,//2.181-0.125-0 (1.8004)
		     1.439,//2.3095-0.2668-0.5254 (1.8001)
		     -1,//2.3050-0.2857-1.455 (1.79)
		     3.802,//2.6-0.2808-1.02 (1.697)
		     2.981,//2.6434-0.2905-1.398 (1.583)
		     1.594,//2.7622-0.2914-1.353 (1.56)
		     2.413,//4-0.25-1 (1.52)
		     -1,//2.3637-0.2939-1.293 (1.48)
		     5.473,//2.7984-0.2836-1.317 (1.45)
		     -1,//2.3346-0.2590-0.4979 (1.44)
		     -1,//2.1712-0.2889-0.7224 (1.41)
		     -1,//2.0-0.25-0 (1.33)
		     -1,//3-0.315-5 (1.22)
		     1.203,//2.2171-0.3182-1.046 (1.21)
		     1.577,//4-0.315-1.05 (1.09)
		     1.481,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2943-0.125-0 (1.00)
		     2.220,//2.2060-0.30837-0.9983 (1.01)
		     1.288,//2.5008-0.2829-1.015 (0.976)
		     1.279,//2.2975-0.3254-1.371 (0.972)
		     0.6024,//2.7665-0.2954-1.317 (0.947)
		     0.7034,//2.7824-0.2954-1.317 (0.941)
		     0.6242,//2.7987-0.2953-1.320 (0.923)
		     1.020,//2.7984-0.3013-1.317 (0.9203)
		     1.387,//3.501-0.2992-1.145 (0.858)
		     1.699,//4-0.3-0.95 (0.827)
		     1.320,//2.2667-0.3141-1.043 (0.750)
		     1.465,//2.3862-0.3174-1.169 (0.747)
		     1.275,//2.2847-0.3152-1.098 (0.728)
		     0.6504,//2.4728-0.2939-1.036 (0.712) 
		     1.303,//2.8518-0.2862-1.334 (0.705)
		     0.6759,//4-0.3-1 (0.684)
		     0.7286,//2.8518-0.2981-1.387 (0.676)
		     0.6510,//2.7984-0.2954-1.317 (0.663)
		     1.271,//2.3-0.31-1 (0.662)
		     0.6999,//2.8303-0.2954-1.317 (0.659)
		     1.342,//2.2945-0.3191-1.143 (0.658)
		     1.483,//2.3-0.32-1.1 (0.648)
		     0.5045,//4-0.4-2 (0.624)
		     0.9061,//2.6-0.2925-1.061 (0.6238)
		     0.8387,//2.3579-0.3208-1.010 (0.6235)
		     1.419,//2.2674-0.3157-0.9920 (0.6150)
		     1.487,//2.2696-0.3195-1.034 (0.6147)
		     1.845,//2.3634-0.3223-1.066 (0.6145)
		     1.121,//2.3827-0.3017-1.018 (0.60753)
		     1.510,//2.25-0.32-1 (0.60791)
		     1.502,//2.2664-0.3163-0.9745 (0.603)
		     1.285,//2.4526-0.3161-1.313 (0.601)
		     0.7149,//4.2-0.3-1 (0.599)
		     0.7271,//2.8144-0.2954-1.317 (0.5968)
		     1.061,//2.4728-0.2939-0.9842 (0.594)
		     1.562,//2.2837-0.3248-1.120 (0.592)
		     1.500,//2.3107-0.3183-1.048 (0.585)
		     0.9116,//3.8515-0.2771-2.708 (0.583)
		     0.5221,//2.7984-0.2954-1.370 (0.581)
		     0.9808,//2.4964-0.2939-1.036 (0.570)
		     1.559,//2.303-0.3168-0.99 (0.550)
		     1.159,//2.6-0.2925-0.9792 (0.5496)
		     1.292,//2.2655-0.3220-0.9811 (0.5486)
		     1.767,//2.2786-0.3224-0.9801 (0.5381)
		     1.039,//2.8518-0.3100-1.334 (0.5380)
		     1.886,//2.3827-0.3176-0.9671 (0.537)
		     0.5529,//2.6-0.3042-1.02 (0.5325)
		     1.553,//2.3023-0.3211-1.020 (0.5315)
		     1.863,//2.3146-0.3201-1.071 (0.529)
		     -1,//2.2846-0.3224-0.9755 (0.524)
		     1.833,//2.263-0.3245-0.9179 (0.520)
		     1.033,//2.55-0.295-1.04 (0.519)
		     1.64,//2.3-0.31-1 (0.517)
		     1.779,//2.292-0.3269-1.042 (0.516)
		     0.8882,//2.624-0.2925-1.02 (0.5150)
		     1.810,//2.2916-0.3220-0.9560 (0.513)
		     -1,//2.3-0.33-1 (n-0.407/0.493)
		     1.986,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.921,//2.3-0.32-0.9 (n-0.400/0.504)
		     1.042,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     1.720,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.682,//2.35-0.32-1 (n-0.486/0.504)
		     1.812,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     -1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.636,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.667,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.629,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.599,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.864,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.669,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     2.65,//3.898-0.4689-3.859 (n-0.218/0.316)
		     1.428,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.497,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     0.5722,//2.31-0.313-1 (n-0.252/0.455)
		     1.946,//4-0.315-1 (n-0.229/0.412)
		     1.394,//3.8-0.3-1 (n-0.254/0.350)
		     1.336,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     1.188,//2.7-0.2939-1.05 (n-0.487/0.505)
		     0.6523,//2.6-0.2925-1.02 (n-473/0.478)
		     1.162,//3.2-0.315-1.6 (n-0.308/0.436)
		     1.024,//2.576-0.2925-1.02 (n-488/0.505)
		     1.061,//2.8518-0.2981-1.281 (n-407/475)
		     1.248,//4-0.285-1 (n-0.392/0.469)
		     0.7861,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     0.7973,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.8443,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.7422//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float ommtsp[nsys]={-1,//2.5663-0.125-0 (3.04)
		      -1,//2.4882-0.125-0 (2.83)
		      -1,//2.3724-0.125-0 (2.79)
		      0.5213,//2.4492-0.2939-1.036 (2.55)
		      2.121,//2.7984-0.2895-1.317 (2.334)
		      -1,//4.223-0.2249-0.9762 (2.32)
		      7.441,//2.5331-0.2860-1.121 (2.27)
		      -1,//2.221-0.125-0 (2.26)
		      -1,//2.2651-0.125-0 (2.21)
		      -1,//2.4245-0.125-0 (2.12)
		      -1,//2.241-0.125-0 (2.10)
		      1.569,//2.4728-0.2939-1.088 (1.92)
		      1.628,//2.4728-0.2792-1.036 (1.90)
		      -1,//2.201-0.125-0 (1.88)
		      -1,//2.3296-0.125-0 (1.86)
		      -1,//2.181-0.125-0 (1.8004)
		      1.951,//2.3095-0.2668-0.5254 (1.8001)
		      -1,//2.3050-0.2857-1.455 (1.79)
		      4.313,//2.6-0.2808-1.02 (1.697)
		      3.044,//2.6434-0.2905-1.398 (1.583)
		      1.749,//2.7622-0.2914-1.353 (1.56)
		      3.160,//4-0.25-1 (1.52)
		      -1,//2.3637-0.2939-1.293 (1.48)
		      6.048,//2.7984-0.2836-1.317 (1.45)
		      -1,//2.3346-0.2590-0.4979 (1.44)
		      -1,//2.1712-0.2889-0.7224 (1.41)
		      -1,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.204,//2.2171-0.3182-1.046 (1.21)
		      1.590,//4-0.315-1.05 (1.09)
		      1.669,//2.8739-0.2919-1.551 (1.11)
		      -1,//2.2943-0.125-0 (1.00)
		      2.366,//2.2060-0.30837-0.9983 (1.01)
		      1.300,//2.5008-0.2829-1.015 (0.976)
		      1.281,//2.2975-0.3254-1.371 (0.972)
		      0.6155,//2.7665-0.2954-1.317 (0.947)
		      0.7133,//2.7824-0.2954-1.317 (0.941)
		      0.6379,//2.7987-0.2953-1.320 (0.923)
		      1.028,//2.7984-0.3013-1.317 (0.9203)
		      1.390,//3.501-0.2992-1.145 (0.858)
		      1.709,//4-0.3-0.95 (0.827)
		      1.322,//2.2667-0.3141-1.043 (0.750)
		      1.468,//2.3862-0.3174-1.169 (0.747)
		      1.276,//2.2847-0.3152-1.098 (0.728)
		      0.6536,//2.4728-0.2939-1.036 (0.712) 
		      1.363,//2.8518-0.2862-1.334 (0.705)
		      0.8820,//4-0.3-1 (0.684)
		      0.7360,//2.8518-0.2981-1.387 (0.676)
		      0.6595,//2.7984-0.2954-1.317 (0.663)
		      1.273,//2.3-0.31-1 (0.662)
		      0.7211,//2.8303-0.2954-1.317 (0.659)
		      1.343,//2.2945-0.3191-1.143 (0.658)
		      1.486,//2.3-0.32-1.1 (0.648)
		      1.468,//4-0.4-2 (0.624)
		      0.9112,//2.6-0.2925-1.061 (0.6238)
		      0.8493,//2.3579-0.3208-1.010 (0.6235)
		      1.425,//2.2674-0.3157-0.9920 (0.6150)
		      1.491,//2.2696-0.3195-1.034 (0.6147)
		      1.893,//2.3634-0.3223-1.066 (0.6145)
		      1.124,//2.3827-0.3017-1.018 (0.60753)
		      1.513,//2.25-0.32-1 (0.60791)
		      1.508,//2.2664-0.3163-0.9745 (0.603)
		      1.287,//2.4526-0.3161-1.313 (0.601)
		      0.9728,//4.2-0.3-1 (0.599)
		      0.7357,//2.8144-0.2954-1.317 (0.5968)
		      1.063,//2.4728-0.2939-0.9842 (0.594)
		      1.564,//2.2837-0.3248-1.120 (0.592)
		      1.504,//2.3107-0.3183-1.048 (0.585)
		      1.024,//3.8515-0.2771-2.708 (0.583)
		      0.5277,//2.7984-0.2954-1.370 (0.581)
		      0.9827,//2.4964-0.2939-1.036 (0.570)
		      1.561,//2.303-0.3168-0.99 (0.550)
		      1.162,//2.6-0.2925-0.9792 (0.5496)
		      1.301,//2.2655-0.3220-0.9811 (0.5486)
		      1.769,//2.2786-0.3224-0.9801 (0.5381)
		      1.271,//2.8518-0.3100-1.334 (0.5380)
		      1.889,//2.3827-0.3176-0.9671 (0.537)
		      0.8745,//2.6-0.3042-1.02 (0.5325)
		      1.555,//2.3023-0.3211-1.020 (0.5315)
		      2,//2.3146-0.3201-1.071 (0.529)
		      -1,//2.2846-0.3224-0.9755 (0.524)
		      1.9,//2.263-0.3245-0.9179 (0.520)
		      1.040,//2.55-0.295-1.04 (0.519)
		      1.66,//2.3-0.31-1 (0.517)
		      1.803,//2.292-0.3269-1.042 (0.516)
		      1.016,//2.624-0.2925-1.02 (0.5150)
		      1.825,//2.2916-0.3220-0.9560 (0.513)
		      -1,//2.3-0.33-1 (n-0.407/0.493)
		      1.992,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      1.924,//2.3-0.32-0.9 (n-0.400/0.504)
		      1.225,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      1.721,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      1.686,//2.35-0.32-1 (n-0.486/0.504)
		      1.819,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      -1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      1.639,//2.3636-0.3176-1.018 (n-482/0.490)
		      1.679,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      1.638,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      1.606,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      2.794,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      1.674,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      2.8,//3.898-0.4689-3.859 (n-0.218/0.316)
		      1.435,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      1.501,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      0.6959,//2.31-0.313-1 (n-0.252/0.455)
		      1.957,//4-0.315-1 (n-0.229/0.412)
		      1.415,//3.8-0.3-1 (n-0.254/0.350)
		      1.339,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      1.189,//2.7-0.2939-1.05 (n-0.487/0.505)
		      0.6903,//2.6-0.2925-1.02 (n-473/0.478)
		      1.416,//3.2-0.315-1.6 (n-0.308/0.436)
		      1.026,//2.576-0.2925-1.02 (n-488/0.505)
		      1.062,//2.8518-0.2981-1.281 (n-407/475)
		      1.253,//4-0.285-1 (n-0.392/0.469)
		      0.8003,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      0.8499,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.8528,//2.7984-0.2954-1.264 (n-0.413/421)
		      0.7494//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float ommtsm[nsys]={-1,//2.5663-0.125-0 (3.04)
		      -1,//2.4882-0.125-0 (2.83)
		      -1,//2.3724-0.125-0 (2.79)
		      0.5036,//2.4492-0.2939-1.036 (2.55)
		      1.480,//2.7984-0.2895-1.317 (2.334)
		      -1,//4.223-0.2249-0.9762 (2.32)
		      1.911,//2.5331-0.2860-1.121 (2.27)
		      -1,//2.221-0.125-0 (2.26)
		      -1,//2.2651-0.125-0 (2.21)
		      -1,//2.4245-0.125-0 (2.12)
		      -1,//2.241-0.125-0 (2.10)
		      1.555,//2.4728-0.2939-1.088 (1.92)
		      1.580,//2.4728-0.2792-1.036 (1.90)
		      -1,//2.201-0.125-0 (1.88)
		      -1,//2.3296-0.125-0 (1.86)
		      -1,//2.181-0.125-0 (1.8004)
		      1.286,//2.3095-0.2668-0.5254 (1.8001)
		      -1,//2.3050-0.2857-1.455 (1.79)
		      3.543,//2.6-0.2808-1.02 (1.697)
		      2.918,//2.6434-0.2905-1.398 (1.583)
		      1.507,//2.7622-0.2914-1.353 (1.56)
		      0.8772,//4-0.25-1 (1.52)
		      -1,//2.3637-0.2939-1.293 (1.48)
		      2.118,//2.7984-0.2836-1.317 (1.45)
		      -1,//2.3346-0.2590-0.4979 (1.44)
		      -1,//2.1712-0.2889-0.7224 (1.41)
		      -1,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.202,//2.2171-0.3182-1.046 (1.21)
		      1.5,//4-0.315-1.05 (1.09)
		      1.408,//2.8739-0.2919-1.551 (1.11)
		      -1,//2.2943-0.125-0 (1.00)
		      1.855,//2.2060-0.30837-0.9983 (1.01)
		      1.277,//2.5008-0.2829-1.015 (0.976)
		      1.277,//2.2975-0.3254-1.371 (0.972)
		      0.5896,//2.7665-0.2954-1.317 (0.947)
		      0.6934,//2.7824-0.2954-1.317 (0.941)
		      0.6107,//2.7987-0.2953-1.320 (0.923)
		      1.013,//2.7984-0.3013-1.317 (0.9203)
		      1.386,//3.501-0.2992-1.145 (0.858)
		      1.689,//4-0.3-0.95 (0.827)
		      1.318,//2.2667-0.3141-1.043 (0.750)
		      1.464,//2.3862-0.3174-1.169 (0.747)
		      1.274,//2.2847-0.3152-1.098 (0.728)
		      0.6473,//2.4728-0.2939-1.036 (0.712) 
		      1.283,//2.8518-0.2862-1.334 (0.705)
		      0.5781,//4-0.3-1 (0.684)
		      0.7212,//2.8518-0.2981-1.387 (0.676)
		      0.6364,//2.7984-0.2954-1.317 (0.663)
		      1.269,//2.3-0.31-1 (0.662)
		      0.6770,//2.8303-0.2954-1.317 (0.659)
		      1.341,//2.2945-0.3191-1.143 (0.658)
		      1.481,//2.3-0.32-1.1 (0.648)
		      0.4896,//4-0.4-2 (0.624)
		      0.9010,//2.6-0.2925-1.061 (0.6238)
		      0.6778,//2.3579-0.3208-1.010 (0.6235)
		      1.413,//2.2674-0.3157-0.9920 (0.6150)
		      1.484,//2.2696-0.3195-1.034 (0.6147)
		      1.751,//2.3634-0.3223-1.066 (0.6145)
		      1.118,//2.3827-0.3017-1.018 (0.60753)
		      1.506,//2.25-0.32-1 (0.60791)
		      1.497,//2.2664-0.3163-0.9745 (0.603)
		      1.283,//2.4526-0.3161-1.313 (0.601)
		      0.5696,//4.2-0.3-1 (0.599)
		      0.7183,//2.8144-0.2954-1.317 (0.5968)
		      1.059,//2.4728-0.2939-0.9842 (0.594)
		      1.558,//2.2837-0.3248-1.120 (0.592)
		      1.480,//2.3107-0.3183-1.048 (0.585)
		      0.8321,//3.8515-0.2771-2.708 (0.583)
		      0.5174,//2.7984-0.2954-1.370 (0.581)
		      0.9784,//2.4964-0.2939-1.036 (0.570)
		      1.556,//2.303-0.3168-0.99 (0.550)
		      1.157,//2.6-0.2925-0.9792 (0.5496)
		      1.285,//2.2655-0.3220-0.9811 (0.5486)
		      1.765,//2.2786-0.3224-0.9801 (0.5381)
		      0.8742,//2.8518-0.3100-1.334 (0.5380)
		      1.882,//2.3827-0.3176-0.9671 (0.537)
		      0.4737,//2.6-0.3042-1.02 (0.5325)
		      1.546,//2.3023-0.3211-1.020 (0.5315)
		      1.7,//2.3146-0.3201-1.071 (0.529)
		      -1,//2.2846-0.3224-0.9755 (0.524)
		      1.829,//2.263-0.3245-0.9179 (0.520)
		      1.023,//2.55-0.295-1.04 (0.519)
		      1.62,//2.3-0.31-1 (0.517)
		      1.745,//2.292-0.3269-1.042 (0.516)
		      0.7916,//2.624-0.2925-1.02 (0.5150)
		      1.794,//2.2916-0.3220-0.9560 (0.513)
		      -1,//2.3-0.33-1 (n-0.407/0.493)
		      1.966,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      1.919,//2.3-0.32-0.9 (n-0.400/0.504)
		      0.9751,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      1.715,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      1.679,//2.35-0.32-1 (n-0.486/0.504)
		      1.810,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      -1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      1.632,//2.3636-0.3176-1.018 (n-482/0.490)
		      1.662,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      1.55,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      1.592,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      1.167,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      1.667,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      2.5,//3.898-0.4689-3.859 (n-0.218/0.316)
		      1.421,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      1.491,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      0.5489,//2.31-0.313-1 (n-0.252/0.455)
		      1.936,//4-0.315-1 (n-0.229/0.412)
		      1.379,//3.8-0.3-1 (n-0.254/0.350)
		      1.333,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      1.186,//2.7-0.2939-1.05 (n-0.487/0.505)
		      0.4620,//2.6-0.2925-1.02 (n-473/0.478)
		      0.9963,//3.2-0.315-1.6 (n-0.308/0.436)
		      1.021,//2.576-0.2925-1.02 (n-488/0.505)
		      1.060,//2.8518-0.2981-1.281 (n-407/475)
		      1.242,//4-0.285-1 (n-0.392/0.469)
		      0.7730,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      0.7433,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.8375,//2.7984-0.2954-1.264 (n-0.413/421)
		      0.7351//2.7984-0.2954-1.291 (n-0.467/0.490)
		      };
  float zppss2[nsys]={-1,//2.5663-0.125-0 (3.04)
		     7.419,//2.4882-0.125-0 (2.83)
		     -1,//2.3724-0.125-0 (2.79)
		     0.4901,//2.4492-0.2939-1.036 (2.55)
		     1.547,//2.7984-0.2895-1.317 (2.334)
		     3.472,//4.223-0.2249-0.9762 (2.32)
		     1.440,//2.5331-0.2860-1.121 (2.27)
		     7.898,//2.221-0.125-0 (2.26)
		     -1,//2.2651-0.125-0 (2.21)
		     -1,//2.4245-0.125-0 (2.12)
		     -1,//2.241-0.125-0 (2.10)
		     0.8658,//2.4728-0.2939-1.088 (1.92)
		     -1,//2.4728-0.2792-1.036 (1.90)
		     -1,//2.201-0.125-0 (1.88)
		     -1,//2.3296-0.125-0 (1.86)
		     -1,//2.181-0.125-0 (1.8004)
		     1.219,//2.3095-0.2668-0.5254 (1.8001)
		     -1,//2.3050-0.2857-1.455 (1.79)
		     1.349,//2.6-0.2808-1.02 (1.697)
		     1.468,//2.6434-0.2905-1.398 (1.583)
		     1.186,//2.7622-0.2914-1.353 (1.56)
		     -1,//4-0.25-1 (1.52)
		     -1,//2.3637-0.2939-1.293 (1.48)
		     1.997,//2.7984-0.2836-1.317 (1.45)
		     -1,//2.3346-0.2590-0.4979 (1.44)
		     -1,//2.1712-0.2889-0.7224 (1.41)
		     2.689,//2.0-0.25-0 (1.33)
		     -1,//3-0.315-5 (1.22)
		     1.209,//2.2171-0.3182-1.046 (1.21)
		     1.317,//4-0.315-1.05 (1.09)
		     1.778,//2.8739-0.2919-1.551 (1.11)
		     1.853,//2.2060-0.30837-0.9983 (1.01)
		     2.5,//2.2943-0.125-0 (1.00)
		     3.101,//2.5008-0.2829-1.015 (0.976)
		     1.223,//2.2975-0.3254-1.371 (0.972)
		     0.6456,//2.7665-0.2954-1.317 (0.947)
		     0.5228,//2.7824-0.2954-1.317 (0.941)
		     0.8236,//2.7987-0.2953-1.320 (0.923)
		     0.7397,//2.7984-0.3013-1.317 (0.9203)
		     1.141,//3.501-0.2992-1.145 (0.858)
		     1.426,//4-0.3-0.95 (0.827)
		     1.754,//2.2667-0.3141-1.043 (0.750)
		     1.577,//2.3862-0.3174-1.169 (0.747)
		     1.295,//2.2847-0.3152-1.098 (0.728)
		     1.048,//2.4728-0.2939-1.036 (0.712) 
		     1.790,//2.8518-0.2862-1.334 (0.705)
		     1.400,//4-0.3-1 (0.684)
		     0.6318,//2.8518-0.2981-1.387 (0.676)
		     1,//2.7984-0.2954-1.317 (0.663)
		     1.377,//2.3-0.31-1 (0.662)
		     0.6015,//2.8303-0.2954-1.317 (0.659)
		     1.395,//2.2945-0.3191-1.143 (0.658)
		     1.731,//2.3-0.32-1.1 (0.648)
		     1.730,//4-0.4-2 (0.624)
		     0.9802,//2.6-0.2925-1.061 (0.6238)
		     1.529,//2.3579-0.3208-1.010 (0.6235)
		     1.651,//2.2674-0.3157-0.9920 (0.6150)
		     1.723,//2.2696-0.3195-1.034 (0.6147)
		     1.771,//2.3634-0.3223-1.066 (0.6145)
		     1.128,//2.3827-0.3017-1.018 (0.60753)
		     1.789,//2.25-0.32-1 (0.60791)
		     1.913,//2.2664-0.3163-0.9745 (0.603)
		     1.028,//2.4526-0.3161-1.313 (0.601)
		     1.463,//4.2-0.3-1 (0.599)
		     0.8402,//2.8144-0.2954-1.317 (0.5968)
		     1.346,//2.4728-0.2939-0.9842 (0.594)
		     2.015,//2.2837-0.3248-1.120 (0.592)
		     1.570,//2.3107-0.3183-1.048 (0.585)
		     -1,//3.8515-0.2771-2.708 (0.583)
		     0.6174,//2.7984-0.2954-1.370 (0.581)
		     1.310,//2.4964-0.2939-1.036 (0.570)
		     1.684,//2.303-0.3168-0.99 (0.550)
		     0.9330,//2.6-0.2925-0.9792 (0.5496)
		     1.544,//2.2655-0.3220-0.9811 (0.5486)
		     1.673,//2.2786-0.3224-0.9801 (0.5381)
		     1.051,//2.8518-0.3100-1.334 (0.5380)
		     1.863,//2.3827-0.3176-0.9671 (0.537)
		     1.328,//2.6-0.3042-1.02 (0.5325)
		     1.7,//2.3023-0.3211-1.020 (0.5315)
		     1.520,//2.3146-0.3201-1.071 (0.529)
		     1.891,//2.2846-0.3224-0.9755 (0.524)
		     1.989,//2.263-0.3245-0.9179 (0.520)
		     1.104,//2.55-0.295-1.04 (0.519)
		     1.591,//2.3-0.31-1 (0.517)
		     1.899,//2.292-0.3269-1.042 (0.516)
		     1.191,//2.624-0.2925-1.02 (0.5150)
		     1.623,//2.2916-0.3220-0.9560 (0.513)
		     1.8,//2.3-0.33-1 (n-0.407/0.493)
		     1.684,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     1.654,//2.3-0.32-0.9 (n-0.400/0.504)
		     2.248,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     -1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     1.853,//2.35-0.32-1 (n-0.486/0.504)
		     1.858,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     1.678,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     1.625,//2.3636-0.3176-1.018 (n-482/0.490)
		     1.648,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     1.851,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     1.591,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     1.864,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     1.923,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		     1.846,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     1.872,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.863,//2.31-0.313-1 (n-0.252/0.455)
		     1.442,//4-0.315-1 (n-0.229/0.412)
		     1.508,//3.8-0.3-1 (n-0.254/0.350)
		     1.208,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     0.9450,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.110,//2.6-0.2925-1.02 (n-473/0.478)
		     2.006,//3.2-0.315-1.6 (n-0.308/0.436)
		     1,//2.576-0.2925-1.02 (n-488/0.505)
		     1.396,//2.8518-0.2981-1.281 (n-407/475)
		     0.95,//4-0.285-1 (n-0.392/0.469)
		     0.8703,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.144,//2.8177-0.2981-1.334 (n-0.406/461)
		     1.1,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.8563//2.7984-0.2954-1.291 (n-0.467/0.490)
		    };
  float zppssp2[nsys]={-1,//2.5663-0.125-0 (3.04)
		      7.575,//2.4882-0.125-0 (2.83)
		      -1,//2.3724-0.125-0 (2.79)
		      0.4918,//2.4492-0.2939-1.036 (2.55)
		      1.910,//2.7984-0.2895-1.317 (2.334)
		      7.701,//4.223-0.2249-0.9762 (2.32)
		      1.571,//2.5331-0.2860-1.121 (2.27)
		      7.992,//2.221-0.125-0 (2.26)
		      -1,//2.2651-0.125-0 (2.21)
		      -1,//2.4245-0.125-0 (2.12)
		      -1,//2.241-0.125-0 (2.10)
		      0.8995,//2.4728-0.2939-1.088 (1.92)
		      -1,//2.4728-0.2792-1.036 (1.90)
		      -1,//2.201-0.125-0 (1.88)
		      -1,//2.3296-0.125-0 (1.86)
		      -1,//2.181-0.125-0 (1.8004)
		      1.235,//2.3095-0.2668-0.5254 (1.8001)
		      -1,//2.3050-0.2857-1.455 (1.79)
		      1.870,//2.6-0.2808-1.02 (1.697)
		      2.001,//2.6434-0.2905-1.398 (1.583)
		      1.269,//2.7622-0.2914-1.353 (1.56)
		      -1,//4-0.25-1 (1.52)
		      -1,//2.3637-0.2939-1.293 (1.48)
		      1.943,//2.7984-0.2836-1.317 (1.45)
		      -1,//2.3346-0.2590-0.4979 (1.44)
		      -1,//2.1712-0.2889-0.7224 (1.41)
		      2.720,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.210,//2.2171-0.3182-1.046 (1.21)
		      1.322,//4-0.315-1.05 (1.09)
		      1.799,//2.8739-0.2919-1.551 (1.11)
		      1.9,//2.2060-0.30837-0.9983 (1.01)
		      2.6,//2.2943-0.125-0 (1.00)
		      3.466,//2.5008-0.2829-1.015 (0.976)
		      1.3,//2.2975-0.3254-1.371 (0.972)
		      0.6641,//2.7665-0.2954-1.317 (0.947)
		      0.5423,//2.7824-0.2954-1.317 (0.941)
		      0.8486,//2.7987-0.2953-1.320 (0.923)
		      0.7413,//2.7984-0.3013-1.317 (0.9203)
		      1.182,//3.501-0.2992-1.145 (0.858)
		      1.473,//4-0.3-0.95 (0.827)
		      1.784,//2.2667-0.3141-1.043 (0.750)
		      1.65,//2.3862-0.3174-1.169 (0.747)
		      1.301,//2.2847-0.3152-1.098 (0.728)
		      1.051,//2.4728-0.2939-1.036 (0.712) 
		      1.809,//2.8518-0.2862-1.334 (0.705)
		      1.457,//4-0.3-1 (0.684)
		      0.6637,//2.8518-0.2981-1.387 (0.676)
		      1.1,//2.7984-0.2954-1.317 (0.663)
		      1.378,//2.3-0.31-1 (0.662)
		      0.6078,//2.8303-0.2954-1.317 (0.659)
		      1.447,//2.2945-0.3191-1.143 (0.658)
		      1.859,//2.3-0.32-1.1 (0.648)
		      1.75,//4-0.4-2 (0.624)
		      1.121,//2.6-0.2925-1.061 (0.6238)
		      1.587,//2.3579-0.3208-1.010 (0.6235)
		      1.675,//2.2674-0.3157-0.9920 (0.6150)
		      1.737,//2.2696-0.3195-1.034 (0.6147)
		      1.798,//2.3634-0.3223-1.066 (0.6145)
		      1.25,//2.3827-0.3017-1.018 (0.60753)
		      1.806,//2.25-0.32-1 (0.60791)
		      2,//2.2664-0.3163-0.9745 (0.603)
		      1.084,//2.4526-0.3161-1.313 (0.601)
		      1.484,//4.2-0.3-1 (0.599)
		      0.9,//2.8144-0.2954-1.317 (0.5968)
		      1.352,//2.4728-0.2939-0.9842 (0.594)
		      2.062,//2.2837-0.3248-1.120 (0.592)
		      1.573,//2.3107-0.3183-1.048 (0.585)
		      -1,//3.8515-0.2771-2.708 (0.583)
		      0.6720,//2.7984-0.2954-1.370 (0.581)
		      1.311,//2.4964-0.2939-1.036 (0.570)
		      1.738,//2.303-0.3168-0.99 (0.550)
		      1.319,//2.6-0.2925-0.9792 (0.5496)
		      1.548,//2.2655-0.3220-0.9811 (0.5486)
		      1.71,//2.2786-0.3224-0.9801 (0.5381)
		      1.083,//2.8518-0.3100-1.334 (0.5380)
		      1.888,//2.3827-0.3176-0.9671 (0.537)
		      1.438,//2.6-0.3042-1.02 (0.5325)
		      1.8,//2.3023-0.3211-1.020 (0.5315)
		      1.523,//2.3146-0.3201-1.071 (0.529)
		      1.921,//2.2846-0.3224-0.9755 (0.524)
		      2.029,//2.263-0.3245-0.9179 (0.520)
		      1.118,//2.55-0.295-1.04 (0.519)
		      1.595,//2.3-0.31-1 (0.517)
		      1.925,//2.292-0.3269-1.042 (0.516)
		      1.3,//2.624-0.2925-1.02 (0.5150)
		      1.632,//2.2916-0.3220-0.9560 (0.513)
		      2,//2.3-0.33-1 (n-0.407/0.493)
		      1.694,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      1.661,//2.3-0.32-0.9 (n-0.400/0.504)
		      2.427,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      -1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      1.882,//2.35-0.32-1 (n-0.486/0.504)
		      1.831,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      1.715,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      1.635,//2.3636-0.3176-1.018 (n-482/0.490)
		      1.649,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      1.874,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      1.595,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      1.897,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      1.939,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		      1.909,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      1.917,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      1.889,//2.31-0.313-1 (n-0.252/0.455)
		      1.470,//4-0.315-1 (n-0.229/0.412)
		      1.511,//3.8-0.3-1 (n-0.254/0.350)
		      2.359,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      1.226,//2.7-0.2939-1.05 (n-0.487/0.505)
		      1.35,//2.6-0.2925-1.02 (n-473/0.478)
		      2.012,//3.2-0.315-1.6 (n-0.308/0.436)
		      1.2,//2.576-0.2925-1.02 (n-488/0.505)
		      1.468,//2.8518-0.2981-1.281 (n-407/475)
		      1,//4-0.285-1 (n-0.392/0.469)
		      0.8973,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      1.205,//2.8177-0.2981-1.334 (n-0.406/461)
		      1.3,//2.7984-0.2954-1.264 (n-0.413/421)
		      1//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float zppssm2[nsys]={-1,//2.5663-0.125-0 (3.04)
		      7.253,//2.4882-0.125-0 (2.83)
		      -1,//2.3724-0.125-0 (2.79)
		      0.4889,//2.4492-0.2939-1.036 (2.55)
		      1.541,//2.7984-0.2895-1.317 (2.334)
		      3.286,//4.223-0.2249-0.9762 (2.32)
		      1.31,//2.5331-0.2860-1.121 (2.27)
		      7.979,//2.221-0.125-0 (2.26)
		      -1,//2.2651-0.125-0 (2.21)
		      -1,//2.4245-0.125-0 (2.12)
		      -1,//2.241-0.125-0 (2.10)
		      0.8362,//2.4728-0.2939-1.088 (1.92)
		      -1,//2.4728-0.2792-1.036 (1.90)
		      -1,//2.201-0.125-0 (1.88)
		      -1,//2.3296-0.125-0 (1.86)
		      -1,//2.181-0.125-0 (1.8004)
		      1.209,//2.3095-0.2668-0.5254 (1.8001)
		      -1,//2.3050-0.2857-1.455 (1.79)
		      1.260,//2.6-0.2808-1.02 (1.697)
		      1.329,//2.6434-0.2905-1.398 (1.583)
		      1.141,//2.7622-0.2914-1.353 (1.56)
		      -1,//4-0.25-1 (1.52)
		      -1,//2.3637-0.2939-1.293 (1.48)
		      2.047,//2.7984-0.2836-1.317 (1.45)
		      -1,//2.3346-0.2590-0.4979 (1.44)
		      -1,//2.1712-0.2889-0.7224 (1.41)
		      2.431,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.208,//2.2171-0.3182-1.046 (1.21)
		      1.319,//4-0.315-1.05 (1.09)
		      1.741,//2.8739-0.2919-1.551 (1.11)
		      1.832,//2.2060-0.30837-0.9983 (1.01)
		      1.9,//2.2943-0.125-0 (1.00)
		      2.819,//2.5008-0.2829-1.015 (0.976)
		      1.221,//2.2975-0.3254-1.371 (0.972)
		      0.6294,//2.7665-0.2954-1.317 (0.947)
		      0.5160,//2.7824-0.2954-1.317 (0.941)
		      0.7885,//2.7987-0.2953-1.320 (0.923)
		      0.7368,//2.7984-0.3013-1.317 (0.9203)
		      1.126,//3.501-0.2992-1.145 (0.858)
		      1.417,//4-0.3-0.95 (0.827)
		      1.709,//2.2667-0.3141-1.043 (0.750)
		      1.575,//2.3862-0.3174-1.169 (0.747)
		      1.292,//2.2847-0.3152-1.098 (0.728)
		      1.044,//2.4728-0.2939-1.036 (0.712) 
		      1.760,//2.8518-0.2862-1.334 (0.705)
		      1.368,//4-0.3-1 (0.684)
		      0.6250,//2.8518-0.2981-1.387 (0.676)
		      0.9,//2.7984-0.2954-1.317 (0.663)
		      1.375,//2.3-0.31-1 (0.662)
		      0.5979,//2.8303-0.2954-1.317 (0.659)
		      1.1,//2.2945-0.3191-1.143 (0.658)
		      1.607,//2.3-0.32-1.1 (0.648)
		      1.725,//4-0.4-2 (0.624)
		      0.7245,//2.6-0.2925-1.061 (0.6238)
		      1.494,//2.3579-0.3208-1.010 (0.6235)
		      1.621,//2.2674-0.3157-0.9920 (0.6150)
		      1.712,//2.2696-0.3195-1.034 (0.6147)
		      1.741,//2.3634-0.3223-1.066 (0.6145)
		      1.104,//2.3827-0.3017-1.018 (0.60753)
		      1.749,//2.25-0.32-1 (0.60791)
		      1.860,//2.2664-0.3163-0.9745 (0.603)
		      1.039,//2.4526-0.3161-1.313 (0.601)
		      1.441,//4.2-0.3-1 (0.599)
		      0.8,//2.8144-0.2954-1.317 (0.5968)
		      1.25,//2.4728-0.2939-0.9842 (0.594)
		      1.953,//2.2837-0.3248-1.120 (0.592)
		      1.3,//2.3107-0.3183-1.048 (0.585)
		      -1,//3.8515-0.2771-2.708 (0.583)
		      0.5815,//2.7984-0.2954-1.370 (0.581)
		      1.309,//2.4964-0.2939-1.036 (0.570)
		      1.620,//2.303-0.3168-0.99 (0.550)
		      0.8552,//2.6-0.2925-0.9792 (0.5496)
		      1.539,//2.2655-0.3220-0.9811 (0.5486)
		      1.670,//2.2786-0.3224-0.9801 (0.5381)
		      1.042,//2.8518-0.3100-1.334 (0.5380)
		      1.830,//2.3827-0.3176-0.9671 (0.537)
		      1.302,//2.6-0.3042-1.02 (0.5325)
		      1.6,//2.3023-0.3211-1.020 (0.5315)
		      1.516,//2.3146-0.3201-1.071 (0.529)
		      1.874,//2.2846-0.3224-0.9755 (0.524)
		      1.954,//2.263-0.3245-0.9179 (0.520)
		      1.091,//2.55-0.295-1.04 (0.519)
		      1.588,//2.3-0.31-1 (0.517)
		      1.877,//2.292-0.3269-1.042 (0.516)
		      1.1,//2.624-0.2925-1.02 (0.5150)
		      1.613,//2.2916-0.3220-0.9560 (0.513)
		      1.6,//2.3-0.33-1 (n-0.407/0.493)
		      1.672,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      1.648,//2.3-0.32-0.9 (n-0.400/0.504)
		      2.106,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      -1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      1.780,//2.35-0.32-1 (n-0.486/0.504)
		      1.885,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      1.643,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      1.629,//2.3636-0.3176-1.018 (n-482/0.490)
		      1.646,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      1.822,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      1.588,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      1.856,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      1.880,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		      1.793,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      1.818,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      1.837,//2.31-0.313-1 (n-0.252/0.455)
		      1.433,//4-0.315-1 (n-0.229/0.412)
		      1.3,//3.8-0.3-1 (n-0.254/0.350)
		      1.139,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      0.8917,//2.7-0.2939-1.05 (n-0.487/0.505)
		      0.9,//2.6-0.2925-1.02 (n-473/0.478)
		      1.997,//3.2-0.315-1.6 (n-0.308/0.436)
		      0.8,//2.576-0.2925-1.02 (n-488/0.505)
		      1.306,//2.8518-0.2981-1.281 (n-407/475)
		      0.9,//4-0.285-1 (n-0.392/0.469)
		      0.9337,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      1.104,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.9,//2.7984-0.2954-1.264 (n-0.413/421)
		      0.8//2.7984-0.2954-1.291 (n-0.467/0.490)
		      };
  float ommts2[nsys]={-1,//2.5663-0.125-0 (3.04)
		     -1,//2.4882-0.125-0 (2.83)
		     -1,//2.3724-0.125-0 (2.79)
		     1.088,//2.4492-0.2939-1.036 (2.55)
		     2.191,//2.7984-0.2895-1.317 (2.334)
		     -1,//4.223-0.2249-0.9762 (2.32)
		     -1,//2.5331-0.2860-1.121 (2.27)
		     -1,//2.221-0.125-0 (2.26)
		     -1,//2.2651-0.125-0 (2.21)
		     -1,//2.4245-0.125-0 (2.12)
		     -1,//2.241-0.125-0 (2.10)
		     1.978,//2.4728-0.2939-1.088 (1.92)
		     6.137,//2.4728-0.2792-1.036 (1.90)
		     -1,//2.201-0.125-0 (1.88)
		     -1,//2.3296-0.125-0 (1.86)
		     -1,//2.181-0.125-0 (1.8004)
		     1.730,//2.3095-0.2668-0.5254 (1.8001)
		     -1,//2.3050-0.2857-1.455 (1.79)
		     -1,//2.6-0.2808-1.02 (1.697)
		     4.493,//2.6434-0.2905-1.398 (1.583)
		     1.977,//2.7622-0.2914-1.353 (1.56)
		     -1,//4-0.25-1 (1.52)
		     -1,//2.3637-0.2939-1.293 (1.48)
		     -1,//2.7984-0.2836-1.317 (1.45)
		     -1,//2.3346-0.2590-0.4979 (1.44)
		     -1,//2.1712-0.2889-0.7224 (1.41)
		     -1,//2.0-0.25-0 (1.33)
		     -1,//3-0.315-5 (1.22)
		     2.009,//2.2171-0.3182-1.046 (1.21)
		     1.870,//4-0.315-1.05 (1.09)
		     2.625,//2.8739-0.2919-1.551 (1.11)
		     -1,//2.2943-0.125-0 (1.00)
		     -1,//2.2060-0.30837-0.9983 (1.01)
		     -1,//2.5008-0.2829-1.015 (0.976)
		     2.580,//2.2975-0.3254-1.371 (0.972)
		     1.055,//2.7665-0.2954-1.317 (0.947)
		     1.125,//2.7824-0.2954-1.317 (0.941)
		     1.068,//2.7987-0.2953-1.320 (0.923)
		     2.382,//2.7984-0.3013-1.317 (0.9203)
		     1.608,//3.501-0.2992-1.145 (0.858)
		     1.983,//4-0.3-0.95 (0.827)
		     1.773,//2.2667-0.3141-1.043 (0.750)
		     2.108,//2.3862-0.3174-1.169 (0.747)
		     2.181,//2.2847-0.3152-1.098 (0.728)
		     1.203,//2.4728-0.2939-1.036 (0.712) 
		     2.247,//2.8518-0.2862-1.334 (0.705)
		     1.571,//4-0.3-1 (0.684)
		     1.090,//2.8518-0.2981-1.387 (0.676)
		     1.153,//2.7984-0.2954-1.317 (0.663)
		     1.920,//2.3-0.31-1 (0.662)
		     1.185,//2.8303-0.2954-1.317 (0.659)
		     -1,//2.2945-0.3191-1.143 (0.658)
		     2.382,//2.3-0.32-1.1 (0.648)
		     1.743,//4-0.4-2 (0.624)
		     1.003,//2.6-0.2925-1.061 (0.6238)
		     1.702,//2.3579-0.3208-1.010 (0.6235)
		     2.478,//2.2674-0.3157-0.9920 (0.6150)
		     1.893,//2.2696-0.3195-1.034 (0.6147)
		     2.054,//2.3634-0.3223-1.066 (0.6145)
		     -1,//2.3827-0.3017-1.018 (0.60753)
		     2.482,//2.25-0.32-1 (0.60791)
		     -1,//2.2664-0.3163-0.9745 (0.603)
		     1.938,//2.4526-0.3161-1.313 (0.601)
		     1.591,//4.2-0.3-1 (0.599)
		     1.018,//2.8144-0.2954-1.317 (0.5968)
		     1.570,//2.4728-0.2939-0.9842 (0.594)
		     -1,//2.2837-0.3248-1.120 (0.592)
		     2.4,//2.3107-0.3183-1.048 (0.585)
		     1.979,//3.8515-0.2771-2.708 (0.583)
		     1.096,//2.7984-0.2954-1.370 (0.581)
		     1.539,//2.4964-0.2939-1.036 (0.570)
		     2.077,//2.303-0.3168-0.99 (0.550)
		     1.853,//2.6-0.2925-0.9792 (0.5496)
		     2.620,//2.2655-0.3220-0.9811 (0.5486)
		     -1,//2.2786-0.3224-0.9801 (0.5381)
		     1.320,//2.8518-0.3100-1.334 (0.5380)
		     2.207,//2.3827-0.3176-0.9671 (0.537)
		     1.338,//2.6-0.3042-1.02 (0.5325)
		     2.914,//2.3023-0.3211-1.020 (0.5315)
		     -1,//2.3146-0.3201-1.071 (0.529)
		     -1,//2.2846-0.3224-0.9755 (0.524)
		     -1,//2.263-0.3245-0.9179 (0.520)
		     1.095,//2.55-0.295-1.04 (0.519)
		     -1,//2.3-0.31-1 (0.517)
		     4.099,//2.292-0.3269-1.042 (0.516)
		     1.048,//2.624-0.2925-1.02 (0.5150)
		     -1,//2.2916-0.3220-0.9560 (0.513)
		     -1,//2.3-0.33-1 (n-0.407/0.493)
		     -1,//2.3827-0.3335-1.018 (n-0.394/0.439)
		     2.235,//2.3-0.32-0.9 (n-0.400/0.504)
		     4.379,//2.9026-0.3578-1.226 (n-0.362/0.468)
		     -1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		     -1,//2.35-0.32-1 (n-0.486/0.504)
		     1.875,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		     -1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		     -1,//2.3636-0.3176-1.018 (n-482/0.490)
		     -1,//2.3827-0.3176-1.018 (n-0.443/0.479)
		     2.070,//2.4018-0.3176-1.018 (n-0.437/0.469)
		     -1,//2.3783-0.3221-1.118 (n-0.425/0.475)
		     -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		     3.441,//2.3827-0.3176-1.069 (n-0.453/0.479)
		     -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		     -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		     2.297,//2.4728-0.3086-1.036 (n-0.457/0.505)
		     1.467,//2.31-0.313-1 (n-0.252/0.455)
		     1.947,//4-0.315-1 (n-0.229/0.412)
		     5.474,//3.8-0.3-1 (n-0.254/0.350)
		     1.774,//2.7984-0.3072-1.317 (n-0.415/0.454)
		     1.356,//2.7-0.2939-1.05 (n-0.487/0.505)
		     1.169,//2.6-0.2925-1.02 (n-473/0.478)
		     1.361,//3.2-0.315-1.6 (n-0.308/0.436)
		     -1,//2.576-0.2925-1.02 (n-488/0.505)
		     1.313,//2.8518-0.2981-1.281 (n-407/475)
		     1.434,//4-0.285-1 (n-0.392/0.469)
		     1.161,//2.8859-0.2981-1.334 (n-0.460/0.501)
		     1.041,//2.8177-0.2981-1.334 (n-0.406/461)
		     0.9249,//2.7984-0.2954-1.264 (n-0.413/421)
		     0.9723//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float ommtsp2[nsys]={-1,//2.5663-0.125-0 (3.04)
		      -1,//2.4882-0.125-0 (2.83)
		      -1,//2.3724-0.125-0 (2.79)
		      1.108,//2.4492-0.2939-1.036 (2.55)
		      2.193,//2.7984-0.2895-1.317 (2.334)
		      -1,//4.223-0.2249-0.9762 (2.32)
		      -1,//2.5331-0.2860-1.121 (2.27)
		      -1,//2.221-0.125-0 (2.26)
		      -1,//2.2651-0.125-0 (2.21)
		      -1,//2.4245-0.125-0 (2.12)
		      -1,//2.241-0.125-0 (2.10)
		      1.996,//2.4728-0.2939-1.088 (1.92)
		      6.282,//2.4728-0.2792-1.036 (1.90)
		      -1,//2.201-0.125-0 (1.88)
		      -1,//2.3296-0.125-0 (1.86)
		      -1,//2.181-0.125-0 (1.8004)
		      1.738,//2.3095-0.2668-0.5254 (1.8001)
		      -1,//2.3050-0.2857-1.455 (1.79)
		      -1,//2.6-0.2808-1.02 (1.697)
		      6.094,//2.6434-0.2905-1.398 (1.583)
		      1.749,//2.7622-0.2914-1.353 (1.56)
		      -1,//4-0.25-1 (1.52)
		      -1,//2.3637-0.2939-1.293 (1.48)
		      -1,//2.7984-0.2836-1.317 (1.45)
		      -1,//2.3346-0.2590-0.4979 (1.44)
		      -1,//2.1712-0.2889-0.7224 (1.41)
		      -1,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      2.1,//2.2171-0.3182-1.046 (1.21)
		      1.880,//4-0.315-1.05 (1.09)
		      2.693,//2.8739-0.2919-1.551 (1.11)
		      -1,//2.2943-0.125-0 (1.00)
		      -1,//2.2060-0.30837-0.9983 (1.01)
		      -1,//2.5008-0.2829-1.015 (0.976)
		      7.989,//2.2975-0.3254-1.371 (0.972)
		      1.071,//2.7665-0.2954-1.317 (0.947)
		      1.144,//2.7824-0.2954-1.317 (0.941)
		      1.085,//2.7987-0.2953-1.320 (0.923)
		      2.395,//2.7984-0.3013-1.317 (0.9203)
		      1.770,//3.501-0.2992-1.145 (0.858)
		      2.2,//4-0.3-0.95 (0.827)
		      1.798,//2.2667-0.3141-1.043 (0.750)
		      2.170,//2.3862-0.3174-1.169 (0.747)
		      2.184,//2.2847-0.3152-1.098 (0.728)
		      1.228,//2.4728-0.2939-1.036 (0.712) 
		      2.261,//2.8518-0.2862-1.334 (0.705)
		      1.578,//4-0.3-1 (0.684)
		      1.116,//2.8518-0.2981-1.387 (0.676)
		      1.163,//2.7984-0.2954-1.317 (0.663)
		      2.2,//2.3-0.31-1 (0.662)
		      1.214,//2.8303-0.2954-1.317 (0.659)
		      -1,//2.2945-0.3191-1.143 (0.658)
		      2.460,//2.3-0.32-1.1 (0.648)
		      2.3,//4-0.4-2 (0.624)
		      1.086,//2.6-0.2925-1.061 (0.6238)
		      1.707,//2.3579-0.3208-1.010 (0.6235)
		      2.610,//2.2674-0.3157-0.9920 (0.6150)
		      1.906,//2.2696-0.3195-1.034 (0.6147)
		      2.070,//2.3634-0.3223-1.066 (0.6145)
		      -1,//2.3827-0.3017-1.018 (0.60753)
		      2.483,//2.25-0.32-1 (0.60791)
		      -1,//2.2664-0.3163-0.9745 (0.603)
		      2.976,//2.4526-0.3161-1.313 (0.601)
		      1.607,//4.2-0.3-1 (0.599)
		      1.035,//2.8144-0.2954-1.317 (0.5968)
		      1.777,//2.4728-0.2939-0.9842 (0.594)
		      -1,//2.2837-0.3248-1.120 (0.592)
		      2.7,//2.3107-0.3183-1.048 (0.585)
		      2.060,//3.8515-0.2771-2.708 (0.583)
		      1.105,//2.7984-0.2954-1.370 (0.581)
		      1.562,//2.4964-0.2939-1.036 (0.570)
		      2.060,//2.303-0.3168-0.99 (0.550)
		      1.865,//2.6-0.2925-0.9792 (0.5496)
		      2.641,//2.2655-0.3220-0.9811 (0.5486)
		      -1,//2.2786-0.3224-0.9801 (0.5381)
		      1.4,//2.8518-0.3100-1.334 (0.5380)
		      2.248,//2.3827-0.3176-0.9671 (0.537)
		      1.365,//2.6-0.3042-1.02 (0.5325)
		      3.147,//2.3023-0.3211-1.020 (0.5315)
		      -1,//2.3146-0.3201-1.071 (0.529)
		      -1,//2.2846-0.3224-0.9755 (0.524)
		      -1,//2.263-0.3245-0.9179 (0.520)
		      1.305,//2.55-0.295-1.04 (0.519)
		      -1,//2.3-0.31-1 (0.517)
		      4.203,//2.292-0.3269-1.042 (0.516)
		      1.016,//2.624-0.2925-1.02 (0.5150)
		      -1,//2.2916-0.3220-0.9560 (0.513)
		      -1,//2.3-0.33-1 (n-0.407/0.493)
		      -1,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      2.242,//2.3-0.32-0.9 (n-0.400/0.504)
		      6.288,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      -1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      -1,//2.35-0.32-1 (n-0.486/0.504)
		      2.045,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      -1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      -1,//2.3636-0.3176-1.018 (n-482/0.490)
		      -1,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      2.140,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      -1,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      3.467,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		      -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      2.368,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      1.471,//2.31-0.313-1 (n-0.252/0.455)
		      2.2,//4-0.315-1 (n-0.229/0.412)
		      5.502,//3.8-0.3-1 (n-0.254/0.350)
		      1.808,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      1.522,//2.7-0.2939-1.05 (n-0.487/0.505)
		      1.184,//2.6-0.2925-1.02 (n-473/0.478)
		      1.416,//3.2-0.315-1.6 (n-0.308/0.436)
		      -1,//2.576-0.2925-1.02 (n-488/0.505)
		      1.370,//2.8518-0.2981-1.281 (n-407/475)
		      1.655,//4-0.285-1 (n-0.392/0.469)
		      1.220,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      1.077,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.9645,//2.7984-0.2954-1.264 (n-0.413/421)
		      1.020//2.7984-0.2954-1.291 (n-0.467/0.490)
		     };
  float ommtsm2[nsys]={-1,//2.5663-0.125-0 (3.04)
		      -1,//2.4882-0.125-0 (2.83)
		      -1,//2.3724-0.125-0 (2.79)
		      1.069,//2.4492-0.2939-1.036 (2.55)
		      2.189,//2.7984-0.2895-1.317 (2.334)
		      -1,//4.223-0.2249-0.9762 (2.32)
		      -1,//2.5331-0.2860-1.121 (2.27)
		      -1,//2.221-0.125-0 (2.26)
		      -1,//2.2651-0.125-0 (2.21)
		      -1,//2.4245-0.125-0 (2.12)
		      -1,//2.241-0.125-0 (2.10)
		      1.980,//2.4728-0.2939-1.088 (1.92)
		      5.988,//2.4728-0.2792-1.036 (1.90)
		      -1,//2.201-0.125-0 (1.88)
		      -1,//2.3296-0.125-0 (1.86)
		      -1,//2.181-0.125-0 (1.8004)
		      1.723,//2.3095-0.2668-0.5254 (1.8001)
		      -1,//2.3050-0.2857-1.455 (1.79)
		      -1,//2.6-0.2808-1.02 (1.697)
		      2.600,//2.6434-0.2905-1.398 (1.583)
		      1.507,//2.7622-0.2914-1.353 (1.56)
		      -1,//4-0.25-1 (1.52)
		      -1,//2.3637-0.2939-1.293 (1.48)
		      -1,//2.7984-0.2836-1.317 (1.45)
		      -1,//2.3346-0.2590-0.4979 (1.44)
		      -1,//2.1712-0.2889-0.7224 (1.41)
		      -1,//2.0-0.25-0 (1.33)
		      -1,//3-0.315-5 (1.22)
		      1.975,//2.2171-0.3182-1.046 (1.21)
		      1.860,//4-0.315-1.05 (1.09)
		      2.568,//2.8739-0.2919-1.551 (1.11)
		      -1,//2.2943-0.125-0 (1.00)
		      -1,//2.2060-0.30837-0.9983 (1.01)
		      -1,//2.5008-0.2829-1.015 (0.976)
		      1.817,//2.2975-0.3254-1.371 (0.972)
		      1.039,//2.7665-0.2954-1.317 (0.947)
		      1.106,//2.7824-0.2954-1.317 (0.941)
		      1.052,//2.7987-0.2953-1.320 (0.923)
		      2.370,//2.7984-0.3013-1.317 (0.9203)
		      1.440,//3.501-0.2992-1.145 (0.858)
		      1.8,//4-0.3-0.95 (0.827)
		      1.1,//2.2667-0.3141-1.043 (0.750)
		      2.134,//2.3862-0.3174-1.169 (0.747)
		      2.179,//2.2847-0.3152-1.098 (0.728)
		      1.178,//2.4728-0.2939-1.036 (0.712) 
		      2.235,//2.8518-0.2862-1.334 (0.705)
		      1.565,//4-0.3-1 (0.684)
		      1.067,//2.8518-0.2981-1.387 (0.676)
		      1.144,//2.7984-0.2954-1.317 (0.663)
		      1.910,//2.3-0.31-1 (0.662)
		      1.157,//2.8303-0.2954-1.317 (0.659)
		      -1,//2.2945-0.3191-1.143 (0.658)
		      2.380,//2.3-0.32-1.1 (0.648)
		      1.728,//4-0.4-2 (0.624)
		      0.5954,//2.6-0.2925-1.061 (0.6238)
		      1.695,//2.3579-0.3208-1.010 (0.6235)
		      2.430,//2.2674-0.3157-0.9920 (0.6150)
		      1.879,//2.2696-0.3195-1.034 (0.6147)
		      1.987,//2.3634-0.3223-1.066 (0.6145)
		      -1,//2.3827-0.3017-1.018 (0.60753)
		      2.445,//2.25-0.32-1 (0.60791)
		      -1,//2.2664-0.3163-0.9745 (0.603)
		      1.432,//2.4526-0.3161-1.313 (0.601)
		      1.579,//4.2-0.3-1 (0.599)
		      1.001,//2.8144-0.2954-1.317 (0.5968)
		      1.422,//2.4728-0.2939-0.9842 (0.594)
		      -1,//2.2837-0.3248-1.120 (0.592)
		      2.1,//2.3107-0.3183-1.048 (0.585)
		      1.948,//3.8515-0.2771-2.708 (0.583)
		      1.088,//2.7984-0.2954-1.370 (0.581)
		      1.513,//2.4964-0.2939-1.036 (0.570)
		      2.055,//2.303-0.3168-0.99 (0.550)
		      1.840,//2.6-0.2925-0.9792 (0.5496)
		      2.609,//2.2655-0.3220-0.9811 (0.5486)
		      -1,//2.2786-0.3224-0.9801 (0.5381)
		      1.2,//2.8518-0.3100-1.334 (0.5380)
		      2.218,//2.3827-0.3176-0.9671 (0.537)
		      1.326,//2.6-0.3042-1.02 (0.5325)
		      2.514,//2.3023-0.3211-1.020 (0.5315)
		      -1,//2.3146-0.3201-1.071 (0.529)
		      -1,//2.2846-0.3224-0.9755 (0.524)
		      -1,//2.263-0.3245-0.9179 (0.520)
		      0.8235,//2.55-0.295-1.04 (0.519)
		      -1,//2.3-0.31-1 (0.517)
		      3.330,//2.292-0.3269-1.042 (0.516)
		      0.7916,//2.624-0.2925-1.02 (0.5150)
		      -1,//2.2916-0.3220-0.9560 (0.513)
		      -1,//2.3-0.33-1 (n-0.407/0.493)
		      -1,//2.3827-0.3335-1.018 (n-0.394/0.439)
		      2.228,//2.3-0.32-0.9 (n-0.400/0.504)
		      4.379,//2.9026-0.3578-1.226 (n-0.362/0.468)
		      -1,//2.3504-0.3214-1.010 (n-0.430/0.486)
		      -1,//2.35-0.32-1 (n-0.486/0.504)
		      1.575,//2.3881-0.3214-0.9974 (n-0.431/0.467)
		      -1,//2.8650-0.3197-0.8098 (n-0.373/0.482)
		      -1,//2.3636-0.3176-1.018 (n-482/0.490)
		      -1,//2.3827-0.3176-1.018 (n-0.443/0.479)
		      2.030,//2.4018-0.3176-1.018 (n-0.437/0.469)
		      -1,//2.3783-0.3221-1.118 (n-0.425/0.475)
		      -1,//2.4305-0.3227-1.036 (n-0.438/0.498)
		      3.429,//2.3827-0.3176-1.069 (n-0.453/0.479)
		      -1,//3.898-0.4689-3.859 (n-0.218/0.316)
		      -1,//2.3714-0.3178-1.148 (n-0.438/0.497)
		      2.200,//2.4728-0.3086-1.036 (n-0.457/0.505)
		      1.463,//2.31-0.313-1 (n-0.252/0.455)
		      1.6,//4-0.315-1 (n-0.229/0.412)
		      5.216,//3.8-0.3-1 (n-0.254/0.350)
		      1.753,//2.7984-0.3072-1.317 (n-0.415/0.454)
		      1.219,//2.7-0.2939-1.05 (n-0.487/0.505)
		      1.109,//2.6-0.2925-1.02 (n-473/0.478)
		      0.9963,//3.2-0.315-1.6 (n-0.308/0.436)
		      -1,//2.576-0.2925-1.02 (n-488/0.505)
		      1.236,//2.8518-0.2981-1.281 (n-407/475)
		      1.228,//4-0.285-1 (n-0.392/0.469)
		      1.107,//2.8859-0.2981-1.334 (n-0.460/0.501)
		      1.007,//2.8177-0.2981-1.334 (n-0.406/461)
		      0.8884,//2.7984-0.2954-1.264 (n-0.413/421)
		      0.9309//2.7984-0.2954-1.291 (n-0.467/0.490)
		      };
  int idx1=0,idx2=0,idx3=0,idx4=0,idx5=0,idx6=0,idx7=0,idx8=0,idx9=0,idx10=0;  
  //Shadow indices for reliable points
  int idx1r=0,idx2r=0,idx3r=0,idx4r=0,idx5r=0,idx6r=0,idx7r=0,idx8r=0,idx9r=0,idx10r=0;
  for(int i=0;i<nsys;++i) {
    //Calculate errors
    zppsp[i]=zppsp[i]-zpps[i];
    zppsm[i]=zppsm[i]-zpps[i];
    ommtp[i]=ommtp[i]-ommt[i];
    ommtm[i]=ommtm[i]-ommt[i];
    zmpsp[i]=zmpsp[i]-zmps[i];
    zmpsm[i]=zmpsm[i]-zmps[i];
    tppsp[i]=tppsp[i]-tpps[i];
    tppsm[i]=tppsm[i]-tpps[i];
    ommsp[i]=ommsp[i]-omms[i];
    ommsm[i]=ommsm[i]-omms[i];
    zpptp[i]=zpptp[i]-zppt[i];
    zpptm[i]=zpptm[i]-zppt[i];
    zppssp[i]=zppssp[i]-zppss[i];
    zppssm[i]=zppssm[i]-zppss[i];
    ommtsp[i]=ommtsp[i]-ommts[i];
    ommtsm[i]=ommtsm[i]-ommts[i];
    zppssp2[i]=zppssp2[i]-zppss2[i];
    zppssm2[i]=zppssm2[i]-zppss2[i];
    ommtsp2[i]=ommtsp2[i]-ommts2[i];
    ommtsm2[i]=ommtsm2[i]-ommts2[i];
    //x-position
    float x=ommt[i]/zpps[i],xp,xm;
    //Lowest state a scattering state?
    if(x<sysdecay) {
      //Then assume the next state is a bound state
      x=xsetv[i];
      xp=0;
      xm=0;
      //x=ommt[i]/zppss[i];
      //xp=sqrt(ommtp[i]*ommtp[i]/zppss[i]/zppss[i]+ommt[i]*ommt[i]/zppss[i]/zppss[i]/zppss[i]/zppss[i]*zppssp[i]*zppsp[i]);
      //xm=sqrt(ommtm[i]*ommtm[i]/zppss[i]/zppss[i]+ommt[i]*ommt[i]/zppss[i]/zppss[i]/zppss[i]/zppss[i]*zppssm[i]*zppssm[i]);   
    } else {
      //x-error
      xp=sqrt(ommtp[i]*ommtp[i]/zpps[i]/zpps[i]+ommt[i]*ommt[i]/zpps[i]/zpps[i]/zpps[i]/zpps[i]*zppsp[i]*zppsp[i]);
      xm=sqrt(ommtm[i]*ommtm[i]/zpps[i]/zpps[i]+ommt[i]*ommt[i]/zpps[i]/zpps[i]/zpps[i]/zpps[i]*zppsm[i]*zppsm[i]);
    };
    cout<<"Results at x="<<x<<" + "<<xp<<" - "<<xm<<" (0++ is "<<zpps[i]<<" and 1-- is "<<ommt[i]<<")"<<endl;
    float ml,mlp,mlm;
    if(zpps[i]<ommt[i]) {
      cout<<"Lightest state is 0+ singlet"<<endl;
      ml=zpps[i];
      mlp=zppsp[i];
      mlm=zppsm[i];
    } else {
      cout<<"Lightest state is 1- triplet"<<endl;
      ml=ommt[i];
      mlp=ommtp[i];
      mlm=ommtm[i];
    };
    if((xp<aerror)&&(xm<aerror)&&(x>lowestx)&&(x<highestx)) {
      //0+ singlet
      if(dt==0) {
	float y=zpps[i]/ml;
	float yp=sqrt(zppsp[i]*zppsp[i]/ml/ml+zpps[i]*zpps[i]/ml/ml/ml/ml*mlp*mlp);
	float ym=sqrt(zppsm[i]*zppsm[i]/ml/ml+zpps[i]*zpps[i]/ml/ml/ml/ml*mlm*mlm);
	cout<<"0+ singlet: "<<y<<" + "<<yp<<" - "<<ym<<" (Systematic error: a^2="<<(ml*ml*asyspre)<<" and total systematic error="<<(y*y*ml*ml*asyspre)<<")"<<endl;
	if(y>0&&zpps[i]<maxlatticemass) {
	  zppsg->SetPoint(idx1,x,y);
	  zppsg->SetPointError(idx1,xm,xp,ym,yp);
	  zppsgs->SetPoint(idx1,x,y);
	  zppsgs->SetPointError(idx1,0,0,ym+ml*zpps[i]*zpps[i]*asyspre,yp+ml*zpps[i]*zpps[i]*asyspre);
	  idx1++;
       if(zpps[i]<1) {
        zppsgr->SetPoint(idx1r,x,y);
        idx1r++;
       };
	};
      };
      if(dt==1) {
	float y=zpps[i]/ommt[i]/2.;
	float yp=sqrt(zppsp[i]*zppsp[i]/ommt[i]/ommt[i]+zpps[i]*zpps[i]/ommt[i]/ommt[i]/ommt[i]/ommt[i]*ommtp[i]*ommtp[i])/2.;
	float ym=sqrt(zppsm[i]*zppsm[i]/ommt[i]/ommt[i]+zpps[i]*zpps[i]/ommt[i]/ommt[i]/ommt[i]/ommt[i]*ommtm[i]*ommtm[i])/2.;
	cout<<"0+ singlet: "<<y<<" + "<<yp<<" - "<<ym<<endl;
	if(y>0&&zpps[i]<maxlatticemass) {
	  zppsg->SetPoint(idx1,x,y);
	  zppsg->SetPointError(idx1,xm,xp,ym,yp);
	  idx1++;
	};
      };
      //1- triplet
      float y=ommt[i]/ml;
      float yp=sqrt(ommtp[i]*ommtp[i]/ml/ml+ommt[i]*ommt[i]/ml/ml/ml/ml*mlp*mlp);
      float ym=sqrt(ommtm[i]*ommtm[i]/ml/ml+ommt[i]*ommt[i]/ml/ml/ml/ml*mlm*mlm);
      cout<<"1- triplet: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&ommt[i]<maxlatticemass) {
	ommtg->SetPoint(idx2,x,y);
	ommtg->SetPointError(idx2,xm,xp,ym,yp);
	ommtgs->SetPoint(idx2,x,y);
	ommtgs->SetPointError(idx2,0,0,ym+ml*ommt[i]*ommt[i]*asyspre,yp+ml*ommt[i]*ommt[i]*asyspre);
	idx2++;
       if(ommt[i]<1) {
        ommtgr->SetPoint(idx2r,x,y);
        idx2r++;
       };
      };
      //0- singlet
      float y=zmps[i]/ml;
      float yp=sqrt(zmpsp[i]*zmpsp[i]/ml/ml+zmps[i]*zmps[i]/ml/ml/ml/ml*mlp*mlp);
      float ym=sqrt(zmpsm[i]*zmpsm[i]/ml/ml+zmps[i]*zmps[i]/ml/ml/ml/ml*mlm*mlm);
      cout<<"0- singlet: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&zmps[i]<maxlatticemass) {
	zmpsg->SetPoint(idx3,x,y);
	zmpsg->SetPointError(idx3,xm,xp,ym,yp);
	zmpsgs->SetPoint(idx3,x,y);
	zmpsgs->SetPointError(idx3,0,0,ym+ml*ml*zmps[i]*zmps[i]*asyspre,yp+ml*ml*zmps[i]*zmps[i]*asyspre);
	idx3++;
       if(zmps[i]<1) {
        zmpsgr->SetPoint(idx3r,x,y);
        idx3r++;
       };
      };
      //2+ singlet
      float y=tpps[i]/ml;
      float yp=sqrt(tppsp[i]*tppsp[i]/ml/ml+tpps[i]*tpps[i]/ml/ml/ml/ml*mlp*mlp);
      float ym=sqrt(tppsm[i]*tppsm[i]/ml/ml+tpps[i]*tpps[i]/ml/ml/ml/ml*mlm*mlm);
      cout<<"2+ singlet: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&tpps[i]<maxlatticemass) {
	tppsg->SetPoint(idx4,x,y);
	tppsg->SetPointError(idx4,xm,xp,ym,yp);
	tppsgs->SetPoint(idx4,x,y);
	tppsgs->SetPointError(idx4,0,0,ym+ml*tpps[i]*tpps[i]*asyspre,yp+ml*tpps[i]*tpps[i]*asyspre);
	idx4++;
       if(tpps[i]<1) {
        tppsgr->SetPoint(idx4r,x,y);
        idx4r++;
       };
      };
      //1- singlet
      float y=omms[i]/ml;
      float yp=sqrt(ommsp[i]*ommsp[i]/ml/ml+omms[i]*omms[i]/ml/ml/ml/ml*mlp*mlp);
      float ym=sqrt(ommsm[i]*ommsm[i]/ml/ml+omms[i]*omms[i]/ml/ml/ml/ml*mlm*mlm);
      cout<<"1- singlet: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&omms[i]<maxlatticemass) {
	ommsg->SetPoint(idx5,x,y);
	ommsg->SetPointError(idx5,xm,xp,ym,yp);
	ommsgs->SetPoint(idx5,x,y);
	ommsgs->SetPointError(idx5,0,0,ym+ml*omms[i]*omms[i]*asyspre,yp+ml*omms[i]*omms[i]*asyspre);
	idx5++;
       if(omms[i]<1) {
        ommsgr->SetPoint(idx5r,x,y);
        idx5r++;
       };
      };
      //0+ triplet
      float y=zppt[i]/ml;
      float yp=sqrt(zpptp[i]*zpptp[i]/ml/ml+zppt[i]*zppt[i]/ml/ml/ml/ml*mlp*mlp);
      float ym=sqrt(zpptm[i]*zpptm[i]/ml/ml+zppt[i]*zppt[i]/ml/ml/ml/ml*mlm*mlm);
      cout<<"0+ triplet: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&zppt[i]<maxlatticemass) {
	zpptg->SetPoint(idx6,x,y);
	zpptg->SetPointError(idx6,xm,xp,ym,yp);
	zpptgs->SetPoint(idx6,x,y);
	zpptgs->SetPointError(idx6,0,0,ym+ml*zppt[i]*zppt[i]*asyspre,yp+ml*zppt[i]*zppt[i]*asyspre);
	idx6++;
       if(zppt[i]<1) {
        zpptgr->SetPoint(idx6r,x,y);
        idx6r++;
       };
      };
      //0+ singlet gap
      if(dt==0||dt==1) {
	float y,yp,ym,cl;
	if(ommt[i]/zpps[i]>sysdecay) {
	  y=zppss[i]/(2*ml);
       cl=2*ml;
	  yp=sqrt(zppssp[i]*zppssp[i]/ml/ml+zppss[i]*zppss[i]/ml/ml/ml/ml*mlp*mlp)/2.;
	  ym=sqrt(zppssm[i]*zppssm[i]/ml/ml+zppss[i]*zppss[i]/ml/ml/ml/ml*mlm*mlm)/2.;
	} else {
	  float clp,clm;
	  cl=2.*sqrt(ml*ml+4.*3.14159*3.14159/24./24.);
	  clp=2.*ml*mlp/sqrt(ml*ml+4.*3.14159*3.14159/24./24.);
	  clm=2.*ml*mlm/sqrt(ml*ml+4.*3.14159*3.14159/24./24.);
	  y=zppss[i]/cl;
	  yp=sqrt(zppssp[i]*zppssp[i]/cl/cl+zppss[i]*zppss[i]/cl/cl/cl/cl*clp*clp);
	  ym=sqrt(zppssm[i]*zppssm[i]/cl/cl+zppss[i]*zppss[i]/cl/cl/cl/cl*clm*clm);
	};
	cout<<"0+ singlet gap: "<<y<<" + "<<yp<<" - "<<ym<<endl;
	if(y>0&&zppss[i]<maxlatticemass) {
	  zppssg->SetPoint(idx7,x,y);
	  zppssg->SetPointError(idx7,xm,xp,ym,yp);
	  zppssgs->SetPoint(idx7,x,y);
	  zppssgs->SetPointError(idx7,0,0,ym+ml*ml*zppss[i]*zppss[i]*asyspre/cl,yp+ml*ml*zppss[i]*zppss[i]*asyspre/cl);
	  idx7++;
       if(zppss[i]<1) {
        zppssgr->SetPoint(idx7r,x,y);
        idx7r++;
       };
	};
      };
//       if(dt==1) {
// 	float y,yp,ym;
// 	y=zppss[i]/ommt[i];
// 	yp=sqrt(zppssp[i]*zppssp[i]/ommt[i]/ommt[i]+zppss[i]*zppss[i]/ommt[i]/ommt[i]/ommt[i]/ommt[i]*ommtp[i]*ommtp[i]);
// 	ym=sqrt(zppssm[i]*zppssm[i]/ommt[i]/ommt[i]+zppss[i]*zppss[i]/ommt[i]/ommt[i]/ommt[i]/ommt[i]*ommtm[i]*ommtm[i]);
// 	cout<<"0+ singlet gap: "<<y<<" + "<<yp<<" - "<<ym<<endl;
// 	if(y>0) {
// 	  zppssg->SetPoint(idx7,x,y);
// 	  zppssg->SetPointError(idx7,xm,xp,ym,yp);
// 	  idx7++;
// 	};
//       };
      //1- triplet gap
      float cl=zpps[i]+ommt[i];
      float clp=sqrt(zppsp[i]*zppsp[i]+ommtp[i]*ommtp[i]);
      float clm=sqrt(zppsm[i]*zppsm[i]+ommtm[i]*ommtm[i]);
      float y=ommts[i]/cl;
      float yp=sqrt(ommtsp[i]*ommtsp[i]/cl/cl+ommts[i]*ommts[i]/cl/cl/cl/cl*clp*clp);
      float ym=sqrt(ommtsm[i]*ommtsm[i]/cl/cl+ommts[i]*ommts[i]/cl/cl/cl/cl*clm*clm);
      cout<<"1- singlet gap: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&ommts[i]<maxlatticemass) {
	ommtsg->SetPoint(idx8,x,y);
	ommtsg->SetPointError(idx8,xm,xp,ym,yp);
	ommtsgs->SetPoint(idx8,x,y);
	ommtsgs->SetPointError(idx8,0,0,ym+ml*ml*ommts[i]*ommts[i]*asyspre/cl,yp+ml*ml*ommts[i]*ommts[i]*asyspre/cl);
	idx8++;
       if(ommts[i]<1) {
        ommtsgr->SetPoint(idx8r,x,y);
        idx8r++;
       };
      };
      //0+ singlet second gap
      if(dt==0||dt==1) {
	float cl,clp,clm;
	if(ommt[i]/zpps[i]>sysdecay) {
	  cl=2.*sqrt(ml*ml+4.*3.14159*3.14159/24./24.);
	  clp=2.*ml*mlp/sqrt(ml*ml+4.*3.14159*3.14159/24./24.);
	  clm=2.*ml*mlm/sqrt(ml*ml+4.*3.14159*3.14159/24./24.);
	} else {
	  cl=2.*sqrt(ml*ml+16.*3.14159*3.14159/24./24.);
	  clp=2.*ml*mlp/sqrt(ml*ml+16.*3.14159*3.14159/24./24.);
	  clm=2.*ml*mlm/sqrt(ml*ml+16.*3.14159*3.14159/24./24.);
	};
	float y=zppss2[i]/cl;
	float yp=sqrt(zppssp2[i]*zppssp2[i]/cl/cl+zppss2[i]*zppss2[i]/cl/cl/cl/cl*clp*clp);
	float ym=sqrt(zppssm2[i]*zppssm2[i]/cl/cl+zppss2[i]*zppss2[i]/cl/cl/cl/cl*clm*clm);
	cout<<"0+ singlet second gap: "<<y<<" + "<<yp<<" - "<<ym<<endl;
	if(y>0&&zppss2[i]<maxlatticemass) {
	  zppssg2->SetPoint(idx9,x,y);
	  zppssg2->SetPointError(idx9,xm,xp,ym,yp);
	  zppssg2s->SetPoint(idx9,x,y);
	  zppssg2s->SetPointError(idx9,0,0,ym+ml*ml*zppss2[i]*zppss2[i]*asyspre/cl,yp+ml*ml*zppss2[i]*zppss2[i]*asyspre/cl);
	  idx9++;
       if(zppss2[i]<1) {
        zppssg2r->SetPoint(idx9r,x,y);
        idx9r++;
       };
	};
      };
//       if(dt==1) {
// 	float y,yp,ym;
// 	y=zppss2[i]/ommt[i];
// 	yp=sqrt(zppssp2[i]*zppssp2[i]/ommt[i]/ommt[i]+zppss2[i]*zppss2[i]/ommt[i]/ommt[i]/ommt[i]/ommt[i]*ommtp[i]*ommtp[i]);
// 	ym=sqrt(zppssm2[i]*zppssm2[i]/ommt[i]/ommt[i]+zppss2[i]*zppss2[i]/ommt[i]/ommt[i]/ommt[i]/ommt[i]*ommtm[i]*ommtm[i]);
// 	cout<<"0+ singlet gap: "<<y<<" + "<<yp<<" - "<<ym<<endl;
// 	if(y>0) {
// 	  zppssg2->SetPoint(idx9,x,y);
// 	  zppssg2->SetPointError(idx9,xm,xp,ym,yp);
// 	  idx9++;
// 	};
//       };
      //1- triplet second gap
      float cl=sqrt(zpps[i]*zpps[i]+4.*3.14159*3.14159/24./24.)+sqrt(ommt[i]*ommt[i]+4.*3.14159*3.14159/24./24.);
      float clp=sqrt(zpps[i]*zppsp[i]/sqrt(zpps[i]*zpps[i]+4.*3.14159*3.14159/24./24.)*zpps[i]*zppsp[i]/sqrt(zpps[i]*zpps[i]+4.*3.14159*3.14159/24./24.)+ommt[i]*ommtp[i]/sqrt(ommt[i]*ommt[i]+4.*3.14159*3.14159/24./24.)*ommt[i]*ommtp[i]/sqrt(ommt[i]*ommt[i]+4.*3.14159*3.14159/24./24.));
      float clm=sqrt(zpps[i]*zppsm[i]/sqrt(zpps[i]*zpps[i]+4.*3.14159*3.14159/24./24.)*zpps[i]*zppsm[i]/sqrt(zpps[i]*zpps[i]+4.*3.14159*3.14159/24./24.)+ommt[i]*ommtm[i]/sqrt(ommt[i]*ommt[i]+4.*3.14159*3.14159/24./24.)*ommt[i]*ommtm[i]/sqrt(ommt[i]*ommt[i]+4.*3.14159*3.14159/24./24.));
      float y=ommts2[i]/cl;
      float yp=sqrt(ommtsp2[i]*ommtsp2[i]/cl/cl+ommts2[i]*ommts2[i]/cl/cl/cl/cl*clp*clp);
      float ym=sqrt(ommtsm2[i]*ommtsm2[i]/cl/cl+ommts2[i]*ommts2[i]/cl/cl/cl/cl*clm*clm);
      cout<<"1- triplet second gap: "<<y<<" + "<<yp<<" - "<<ym<<endl;
      if(y>0&&ommts2[i]<maxlatticemass) {
	ommtsg2->SetPoint(idx10,x,y);
	ommtsg2->SetPointError(idx10,xm,xp,ym,yp);
	ommtsg2s->SetPoint(idx10,x,y);
	ommtsg2s->SetPointError(idx10,0,0,ym+ml*ml*ommts2[i]*ommts2[i]*asyspre/cl,yp+ml*ml*ommts2[i]*ommts2[i]*asyspre/cl);
	idx10++;
       if(ommts2[i]<1) {
        ommtsg2r->SetPoint(idx10r,x,y);
        idx10r++;
       };
      };
    } else cout<<"Not permissible - skipping"<<endl;
  };
  if(dt==0) {
    TCanvas *ca=new TCanvas("c","Lattice results for SU(2) YM: propagators",0,0,1900,900);
    TPad *pad1=new TPad("a1","1",0,0,0.2,0.5,10);
    pad1->Draw();
    pad1->SetLeftMargin(0.07);
    pad1->SetRightMargin(0.075);
    TPad *pad2=new TPad("a2","2",0.2,0,0.4,0.5,10);
    pad2->Draw();
    pad2->SetLeftMargin(0.07);
    pad2->SetRightMargin(0.075);
    TPad *pad3=new TPad("a3","3",0.4,0,0.6,0.5,10);
    pad3->Draw();
    pad3->SetLeftMargin(0.07);
    pad3->SetRightMargin(0.075);
    TPad *pad4=new TPad("a4","4",0.6,0,0.8,0.5,10);
    pad4->Draw();
    pad4->SetLeftMargin(0.07);
    pad4->SetRightMargin(0.075);
    TPad *pad4a=new TPad("a4a","4a",0.8,0,1,0.5,10);
    pad4a->Draw();
    pad4a->SetLeftMargin(0.07);
    pad4a->SetRightMargin(0.075);
    TPad *pad5=new TPad("a5","5",0,0.5,0.2,1,10);
    pad5->Draw();
    pad5->SetLeftMargin(0.07);
    pad5->SetRightMargin(0.075);
    TPad *pad6=new TPad("a6","6",0.2,0.5,0.4,1,10);
    pad6->Draw();
    pad6->SetLeftMargin(0.07);
    pad6->SetRightMargin(0.075);
    TPad *pad7=new TPad("a7","7",0.4,0.5,0.6,1,10);
    pad7->Draw();
    pad7->SetLeftMargin(0.07);
    pad7->SetRightMargin(0.075);
    TPad *pad8=new TPad("a8","8",0.6,0.5,0.8,1,10);
    pad8->Draw();
    pad8->SetLeftMargin(0.07);
    pad8->SetRightMargin(0.075);
    TPad *pad8a=new TPad("a8a","8a",0.8,0.5,1,1,10);
    pad8a->Draw();
    pad8a->SetLeftMargin(0.07);
    pad8a->SetRightMargin(0.075);
    pad1->cd();
    TH2F h1("h1","Spectrum development - 0^{+}_{1} ground state",2,lowestx,highestx,2,0,3);
    h1->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h1->SetYTitle("m/m_{lightest}");
    h1->Draw();    
    zppsgs->Draw("P"); 
    zppsg->Draw("PL");    
    zppsgr->Draw("P");
    pad2->cd();
    TH2F h7("h7","Spectrum development - 0^{+}_{1} gap",2,lowestx,highestx,2,0,3);
    h7->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h7->SetYTitle("m/(2m_{lightest})");
    h7->Draw();
    zppssgs->Draw("P");
    zppssg->Draw("PL");
    zppssgr->Draw("P");
    pad3->cd();
    TH2F h7a("h7a","Spectrum development - 0^{+}_{1} second gap",2,lowestx,highestx,2,0,3);
    h7a->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h7a->SetYTitle("m/m_{lightest}^{p}");
    h7a->Draw();
    zppssg2s->Draw("P");
    zppssg2->Draw("PL");
    zppssg2r->Draw("P");
    pad4->cd();
    TH2F h3("h3","Spectrum development - 0^{-}_{1}",2,lowestx,highestx,2,0,3);
    h3->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h3->SetYTitle("m/m_{lightest}");
    h3->Draw();
    zmpsgs->Draw("P");
    zmpsg->Draw("PL");
    zmpsgr->Draw("P");
    pad4a->cd();
    TH2F h6("h6","Spectrum development - 0^{+}_{3}",2,lowestx,highestx,2,0,3);
    h6->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h6->SetYTitle("m/m_{lightest}");
    h6->Draw();
    zpptgs->Draw("P");
    zpptg->Draw("PL");
    zpptgr->Draw("P");
    pad5->cd();
    TH2F h2("h2","Spectrum development - 1^{-}_{3} ground state",2,lowestx,highestx,2,0,3);
    h2->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h2->SetYTitle("m/m_{lightest}");
    h2->Draw();
    ommtgs->Draw("P");
    ommtg->Draw("PL");
    ommtgr->Draw("P");
    pad6->cd();
    TH2F h8("h8","Spectrum development - 1^{-}_{3} gap",2,lowestx,highestx,2,0,3);
    h8->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h8->SetYTitle("m/(m_{1^{-}_{3}}+m_{0^{+}_{1}})");
    h8->Draw();
    ommtsgs->Draw("P");
    ommtsg->Draw("PL");
    ommtsgr->Draw("P");
    pad7->cd();
    TH2F h8a("h8a","Spectrum development - 1^{-}_{3} second gap",2,lowestx,highestx,2,0,3);
    h8a->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h8a->SetYTitle("m/m_{lightest}");
    h8a->Draw();
    ommtsg2s->Draw("P");
    ommtsg2->Draw("PL");
    if(idx10r>0) ommtsg2r->Draw("P");
    pad8->cd();
    TH2F h5("h5","Spectrum development - 1^{-}_{1}",2,lowestx,highestx,2,0,3);
    h5->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h5->SetYTitle("m/m_{lightest}");
    h5->Draw();
    ommsgs->Draw("P");
    ommsg->Draw("PL");
    ommsgr->Draw("P");
    pad8a->cd();
    TH2F h4("h4","Spectrum development - 2^{+}_{1}",2,lowestx,highestx,2,0,3);
    h4->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h4->SetYTitle("m/m_{lightest}");
    h4->Draw();
    tppsgs->Draw("P");
    tppsg->Draw("PL");
    tppsgr->Draw("P");
  };
  if(dt==1) {
    TGraph *w2=new TGraph();
    w2->SetPoint(0,0,1);
    w2->SetPoint(1,5,1);
    TGraph *qcd=new TGraph();
    qcd->SetLineColor(2);
    qcd->SetPoint(0,1,0);
    qcd->SetPoint(1,1,2);
    TGraph *dth=new TGraph();
    dth->SetLineColor(2);
    dth->SetPoint(0,0.5,0);
    dth->SetPoint(1,0.5,2);
    TGraph *ph=new TGraph();
    ph->SetLineColor(2);
    ph->SetLineStyle(2);
    ph->SetPoint(0,0.64,0);
    ph->SetPoint(1,0.64,2);
    TGraph *pha=new TGraph();
    pha->SetLineColor(2);
    pha->SetLineStyle(2);
    pha->SetPoint(0,0.696,0);
    pha->SetPoint(1,0.696,2);
    TGraph *phb=new TGraph();
    phb->SetLineColor(2);
    phb->SetLineStyle(2);
    phb->SetPoint(0,0.593,0);
    phb->SetPoint(1,0.593,2);
    TCanvas *ca=new TCanvas("c","Lattice results for SU(2) YM: propagators",0,0,1380,750);
    TPad *pad1=new TPad("a1","1",0,0,1,1,10);
    pad1->Draw();
    pad1->SetLeftMargin(0.07);
    pad1->SetRightMargin(0.075);
    //pad1->SetLogx();
    pad1->cd();
    TH2F h8a("h8a","Spectrum development in the 0^{+} singlet channel",2,0,3,2,0,2);
    h8a->SetXTitle("m_{1^{-}_{3}}/m_{0^{+}_{1}}");
    h8a->SetYTitle("m/m_{trivial}");
    h8a->Draw();
    w2->Draw("L");
    dth->Draw("L");
    qcd->Draw("L");
    ph->Draw("L");
    pha->Draw("L");
    phb->Draw("L");
    zppsg->SetMarkerStyle(20);
    zppsg->Draw("LP");
    zppssg->SetMarkerStyle(20);
    zppssg->SetMarkerColor(2);
    zppssg->SetLineColor(2);
    zppssg->Draw("LP");
    zppssg2->SetMarkerStyle(20);
    zppssg2->SetMarkerColor(4);
    zppssg2->SetLineColor(4);
    zppssg2->Draw("LP");
    leg=new TLegend(0.65,0.6,0.98,0.89); //0.89-0.075 for each y
    leg->AddEntry(zppsg,"Lowest state energy/1. trivial state energy","LP");
    leg->AddEntry(zppssg,"Second state energy/2. trivial state energy","LP");
    leg->AddEntry(zppssg2,"Third state energy/3. trivial state energy","LP");
    leg->Draw();  
    TLatex t;
    t.DrawLatex(0.1,-0.2,"Spreaded");
  };
};

